Improving Short-Term Stability in Optical Lattice Clocks by Quantum Nondemolition Measurements

We propose a multimeasurement estimation protocol for Quantum Nondemolition (QND) measurements in a Rabi clock interferometer. The method is well suited for current state-of-the-art optical lattice clocks with QND measurement capabilities. The protocol exploits the correlations between multiple non-destructive measurements of the initially prepared coherent spin state. A suitable Gaussian estimator for the clock laser detuning is presented, and an analytic expression for the sensitivity of the protocol is derived. We use this analytic expression to optimise the protocol using available experimental parameters, achieving an improvement of $7.9$dB with respect to the standard quantum limit (SQL) in terms of clock stability. We also discuss the measurement back-action effects of our protocol into the atomic state.

==> anc/Improving_short_term_code_part1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    317813,       6825]
NotebookOptionsPosition[    303516,       6583]
NotebookOutlinePosition[    303874,       6599]
CellTagsIndexPosition[    303831,       6596]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Improving short-term stability in optical lattice clocks by quantum \
non-demolition measurement\
\>", "Title",
 CellChangeTimes->{{3.823152289418885*^9, 3.823152302723832*^9}, {
  3.841333488062907*^9, 
  3.841333531295936*^9}},ExpressionUUID->"ba00434f-917d-470d-8d34-\
277c3e103416"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8174643380776577`*^9, 3.817464339013774*^9}, {
  3.8206794076562138`*^9, 
  3.820679408423785*^9}},ExpressionUUID->"40876f84-6baf-40c6-978d-\
22dd5c7459bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nbpath", " ", "=", " ", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "nbpath", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DirectoryQ", "[", "\"\<graphs\>\"", "]"}], "\[Equal]", 
     "False"}], ",", 
    RowBox[{"CreateDirectory", "[", "\"\<graphs\>\"", "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.823329540566002*^9, 3.823329540904883*^9}, {
   3.828412593410101*^9, 3.828412594041223*^9}, {3.838283938522779*^9, 
   3.838283956087372*^9}, 3.84003651338245*^9, {3.84242305736092*^9, 
   3.8424230636595993`*^9}},ExpressionUUID->"46afe389-fb46-4bcb-aa8b-\
f5f6534f09c7"],

Cell[CellGroupData[{

Cell["Useful functions and definitions", "Subsection",
 CellChangeTimes->{{3.839053629483349*^9, 
  3.8390536358859873`*^9}},ExpressionUUID->"e74c600b-8ddd-47be-9605-\
d0b73e691675"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZeroMatrix", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "m"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DirectSum", "[", 
   RowBox[{"M_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"Length", "[", "M", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "N", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"M", ",", 
          RowBox[{"ZeroMatrix", "[", 
           RowBox[{"m", ",", "n"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ZeroMatrix", "[", 
           RowBox[{"n", ",", "m"}], "]"}], ",", "N"}], "}"}]}], "}"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BlockDiagonalMatrix", "[", 
   RowBox[{"b", ":", 
    RowBox[{"{", 
     RowBox[{"__", "?", "MatrixQ"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", ",", "c", ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "b", "]"}]}], ",", "i", ",", "j"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "c"}], "}"}], "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Dimensions", "/@", "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", "j"}], ",", 
          RowBox[{"b", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{
              "c", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
             "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "n"}], "}"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.821766741703496*^9, 3.821766743824274*^9}, 
   3.822978720223859*^9, {3.8231547919801083`*^9, 3.8231547926117496`*^9}, {
   3.825395251308617*^9, 
   3.825395252946134*^9}},ExpressionUUID->"7830cdf1-a291-4342-a661-\
f771b3e45991"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Statement of the problem", "Chapter",
 CellChangeTimes->{{3.820681734678087*^9, 3.820681740069908*^9}, {
  3.820687004780925*^9, 
  3.820687007828351*^9}},ExpressionUUID->"f02ead0a-e803-443b-96ad-\
a570ac813692"],

Cell[CellGroupData[{

Cell["Initial state ", "Section",
 CellChangeTimes->{{3.82068228997714*^9, 
  3.820682292147335*^9}},ExpressionUUID->"073ecfd5-5410-4aab-ae54-\
3b64d937e881"],

Cell[TextData[{
 StyleBox["We start with an initial state fully polarized in the -Jz \
direction. \nThe light variables and quantum uncertainties are:  <X>=0,<P>=0, \
and var(X)=var(P)=1/4\nThe atomic vector and quantum fluctuations: \
J=(J,0,0,-J), ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"var", 
     RowBox[{"(", 
      RowBox[{"Subscript", "[", 
       RowBox[{"J", ",", " ", "0"}], "]"}], ")"}]}], "=", 
    RowBox[{"var", "(", 
     SubscriptBox["J", "z"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "781e4d52-108f-4897-a809-27f4a862d51d"],
 StyleBox[")=J, ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"var", 
     RowBox[{"(", 
      RowBox[{"Subscript", "[", 
       RowBox[{"J", ",", " ", "x"}], "]"}], ")"}]}], "=", 
    RowBox[{"var", "(", 
     SubscriptBox["J", "y"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6ec020ee-7758-4faf-81cb-18a7595d2a76"],
 StyleBox[")=J/2",
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682323954379*^9, 3.820682495787627*^9}, {3.83905421070179*^9, 
   3.839054213922933*^9}, {3.839054300849566*^9, 3.839054305686371*^9}, {
   3.842891061344885*^9, 3.842891061469112*^9}, {3.843232825632667*^9, 
   3.843232921657217*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"04f06eba-31c0-4738-8cc7-7538d0893632"],

Cell[CellGroupData[{

Cell["input state", "Subsection",
 CellChangeTimes->{{3.784349761194673*^9, 3.784349765399784*^9}, {
  3.785487517610396*^9, 
  3.785487519168363*^9}},ExpressionUUID->"4efbf554-a5e2-4175-9ea4-\
fbeeea7b4e53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V0", "=", 
   RowBox[{"{", 
    RowBox[{
    "J0", ",", "JX", ",", "JY", ",", "JZ", ",", "X1", ",", "P1", ",", "X1", 
     ",", "P1", ",", "X1", ",", "P1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"G0", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
     "varJ0", ",", "varJX", ",", "varJY", ",", "varJZ", ",", "varX", ",", 
      "varP", ",", "varX", ",", "varP", ",", "varX", ",", "varP"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JinputVec", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0", ",", "JX", ",", "JY", ",", "JZ"}], "}"}], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"J", ",", "0", ",", "0", ",", 
       RowBox[{"-", "J"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JinputVars", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"varJ0", ",", "varJX", ",", "varJY", ",", "varJZ"}], "}"}], 
     "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"J", ",", 
       FractionBox["J", "2"], ",", 
       FractionBox["J", "2"], ",", "J"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Linput", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X1", ",", "P1", ",", "varX", ",", "varP"}], "}"}], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inputRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"JinputVec", ",", "JinputVars", ",", "Linput"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.783777939238813*^9, 3.783777968127346*^9}, 
   3.783791347558457*^9, 3.784203113321391*^9, {3.785483465887968*^9, 
   3.785483473412826*^9}, {3.785483878555847*^9, 3.785483891149584*^9}, {
   3.785505485037313*^9, 3.78550551793808*^9}, {3.788159800224432*^9, 
   3.788159841262047*^9}, {3.788159912168312*^9, 3.788159921788917*^9}, {
   3.7881599552478733`*^9, 3.788159962799934*^9}, {3.815305870442243*^9, 
   3.8153058937942*^9}, {3.815462341900528*^9, 3.815462368353851*^9}, {
   3.8154623989171977`*^9, 3.8154624036670027`*^9}, {3.82068250088398*^9, 
   3.8206825013714046`*^9}, {3.820682537201388*^9, 3.820682608078617*^9}, {
   3.8206826897293873`*^9, 3.820682690074*^9}, {3.820682724168703*^9, 
   3.820682782830556*^9}, {3.820687174198729*^9, 3.820687177219453*^9}, {
   3.823069571460188*^9, 3.8230695935787563`*^9}, {3.8230705274413958`*^9, 
   3.823070566715507*^9}, {3.823153322054426*^9, 3.823153387304144*^9}, {
   3.828678271364128*^9, 3.82867827333801*^9}, {3.84242315458776*^9, 
   3.842423157916856*^9}, {3.842426330648211*^9, 3.842426334450734*^9}, {
   3.842426690323594*^9, 3.842426690426049*^9}, {3.8424268983234043`*^9, 
   3.842426900235942*^9}, {3.8424270960533733`*^9, 3.8424270967308598`*^9}, {
   3.8424279508696413`*^9, 3.842427950989605*^9}, {3.842429066240274*^9, 
   3.842429066373287*^9}, {3.8424298025342216`*^9, 3.8424298040058947`*^9}, {
   3.842429887448225*^9, 3.842429890317913*^9}, {3.8424310456999063`*^9, 
   3.8424310482034197`*^9}, {3.842498534006338*^9, 3.8424985357240877`*^9}, {
   3.842498833280685*^9, 3.8424988356085033`*^9}, {3.842498867333803*^9, 
   3.8424989013370667`*^9}, {3.84249999406686*^9, 3.8424999986498547`*^9}, {
   3.842502631880102*^9, 3.842502631974286*^9}, {3.8425042486927958`*^9, 
   3.842504266527968*^9}, {3.84250554673969*^9, 3.842505550852046*^9}, {
   3.842600311950548*^9, 3.842600317051914*^9}, {3.8428886384782143`*^9, 
   3.842888643083035*^9}},ExpressionUUID->"a4f5e527-bd02-4026-9f71-\
6ec2249d5669"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interaction Hamiltonian and update matrix", "Section",
 CellChangeTimes->{{3.7933554566229267`*^9, 3.7933554618610287`*^9}, {
  3.793355519743662*^9, 3.793355523141468*^9}, {3.815462193841792*^9, 
  3.81546219625711*^9}},ExpressionUUID->"d25a2697-92f0-4ba2-a9d5-\
2eab500860b6"],

Cell[TextData[{
 StyleBox["For convenience in the calculations, we parametrize the mean \
photon number ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", "n", ">="}], "|", "\[Alpha]", 
    SuperscriptBox["|", "2"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "69f89245-5b3a-4079-8501-e5c96e933852"],
 StyleBox[" in the main text using the photon flux per unit time for a given \
intra cavity power \[Phi]l, times the measurement time \[Tau]int i.e., ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", "\[Alpha]", 
     SuperscriptBox["|", "2"]}], "=", " ", 
    RowBox[{"\[Phi]l", " ", "\[Tau]int"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "59f8115a-1f6d-4661-b90a-8fdcff4ffd16"]
}], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682323954379*^9, 3.820682495787627*^9}, {3.83905421070179*^9, 
   3.839054213922933*^9}, {3.839054300849566*^9, 3.839054305686371*^9}, {
   3.842891061344885*^9, 3.842891061469112*^9}, {3.8431581782487288`*^9, 
   3.843158340541469*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"de7c40c1-7e91-4dd1-be96-34410404607e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TINTLIGHT", "[", 
   RowBox[{"V_", ",", 
    RowBox[{"i_:", "1"}], ",", 
    RowBox[{"tint_:", "\[Tau]m"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "index", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"index", "=", 
      RowBox[{"5", "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"index", " ", "of", " ", 
       SubscriptBox["X", "i"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "10", "]"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"index", ",", "1"}], "}"}], "\[Rule]", 
          RowBox[{
           RowBox[{"+", "  ", "g"}], " ", 
           SqrtBox["\[Phi]l"], 
           SqrtBox["tint"]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"index", ",", "4"}], "}"}], "\[Rule]", 
          RowBox[{
           RowBox[{"-", " ", "g"}], " ", 
           SqrtBox["\[Phi]l"], 
           SqrtBox["tint"]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"index", "+", "1"}]}], "}"}], "\[Rule]", 
          RowBox[{
           RowBox[{"+", " ", "2"}], " ", "g", " ", 
           SqrtBox["\[Phi]l"], 
           SqrtBox["tint"], 
           RowBox[{
           "V", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"index", "+", "1"}]}], "}"}], "\[Rule]", 
          RowBox[{
           RowBox[{"-", " ", "2"}], " ", "g", " ", 
           SqrtBox["\[Phi]l"], " ", 
           SqrtBox["tint"], 
           RowBox[{
           "V", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821766417371277*^9, 3.821766431558857*^9}, {
  3.8229925726741133`*^9, 3.822992589857993*^9}, {3.823069779965184*^9, 
  3.823069799750586*^9}, {3.823153432189251*^9, 3.8231534326026154`*^9}, {
  3.828678420618531*^9, 3.828678425614335*^9}, {3.829899481181789*^9, 
  3.829899486982958*^9}, {3.8302278177687483`*^9, 3.830227844338276*^9}, {
  3.83836394773492*^9, 3.8383639675633*^9}, {3.83836418759054*^9, 
  3.8383641880048437`*^9}, {3.838364281542376*^9, 3.8383643072690973`*^9}, {
  3.838440803336829*^9, 3.838440804883203*^9}, {3.8425987071747913`*^9, 
  3.842598712446135*^9}},ExpressionUUID->"b7e4e96b-81ce-4b82-8966-\
ecc596bbfa11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"INTERACTION", "[", 
   RowBox[{"GAM_", ",", "T_"}], "]"}], ":=", 
  RowBox[{"T", ".", " ", "GAM", ".", 
   RowBox[{"Transpose", "[", "T", "]"}]}]}]], "Input",ExpressionUUID->\
"bf4c9887-331d-4670-9800-4e1b4ce50ab7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rotations", "Section",
 CellChangeTimes->{{3.823071825036819*^9, 3.823071842036743*^9}, {
  3.823152368950695*^9, 
  3.8231523703455753`*^9}},ExpressionUUID->"78479233-57d6-4c17-aee9-\
de235549f6b8"],

Cell[TextData[{
 "Rotations are described by the Hamiltonian \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "rot"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Jz"}], " ", "\[Delta]"}], "+", "\[CapitalOmega]Jx"}]}], 
   TraditionalForm]],ExpressionUUID->"95dba640-99db-4480-9dea-a7e9de6a463c"],
 " "
}], "Text",
 CellChangeTimes->{
  3.820686507998505*^9, {3.8390550606245317`*^9, 3.839055079630512*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"5f6bde7e-3dff-4dc5-a130-241071e61cb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TROT", "=", 
   RowBox[{"ReplacePart", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "10", "]"}], ",", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", "\[CapitalDelta]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], "\[Rule]", 
        RowBox[{"-", "\[CapitalDelta]"}]}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], "\[Rule]", 
        RowBox[{"-", "\[CapitalOmega]"}]}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", "\[CapitalOmega]"}]}], 
      " ", "\[IndentingNewLine]", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8206852162752237`*^9, 3.820685217734198*^9}, {
  3.820685391193048*^9, 3.8206854119869556`*^9}, {3.8206854549256153`*^9, 
  3.8206854920883827`*^9}, {3.820685528067773*^9, 3.820685555688375*^9}, {
  3.823071904328023*^9, 3.8230719045233107`*^9}, {3.82315242442166*^9, 
  3.82315242471996*^9}},ExpressionUUID->"ee7acb69-6a5c-4005-8de6-\
067ee700a8a6"],

Cell[TextData[{
 "This are the linearized equations, and therefore valid when the time \
increment is small. However, since the rotation Hamiltonian involves only the \
atomic variables, and it is a coherent transformation, we can apply \nU(t) = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{"t", " ", 
     RowBox[{"(", 
      RowBox[{"TROT", " ", "-", " ", "I"}], ")"}]}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "afa05335-b48a-44b1-9dbd-e20ca0d40ca6"],
 " "
}], "Text",
 CellChangeTimes->{
  3.820686507998505*^9, {3.8390551041850863`*^9, 3.839055211007987*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"aeed6869-b5bb-4f27-9daa-4549867ad810"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"UROT", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{"\[Tau]", 
           RowBox[{"(", 
            RowBox[{"TROT", "-", 
             RowBox[{"IdentityMatrix", "[", "10", "]"}]}], ")"}]}], "]"}], 
         ")"}], "//", "ExpToTrig"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", ">", "0"}], "&&", 
        RowBox[{"\[CapitalOmega]", ">", "0"}]}]}], "]"}]}], ")"}], "//", 
   "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.820686443705562*^9, 3.82068648164892*^9}, {
   3.820687096827202*^9, 3.820687115272303*^9}, {3.8230719118680277`*^9, 
   3.823071912078889*^9}, {3.823152430393828*^9, 3.8231524314164753`*^9}, 
   3.828678464284753*^9, {3.839055215211898*^9, 
   3.839055218135674*^9}},ExpressionUUID->"8d1037b0-d09a-40ea-85dd-\
5c8695885567"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Atom-light coupling ", "Section",
 CellChangeTimes->{{3.823153660963665*^9, 3.823153666121773*^9}, {
  3.839055405266391*^9, 
  3.8390554199782887`*^9}},ExpressionUUID->"4ec51261-f3e7-4cfb-85b2-\
e0aa5f6211ab"],

Cell["\<\
We choose the atom-light coupling factor using realistic experimental \
parameters. In this case we take the model from : \
https://iopscience.iop.org/article/10.1088/1367-2630/aa7c84/meta\
\>", "Text",
 CellChangeTimes->{
  3.820686507998505*^9, {3.8390551041850863`*^9, 3.839055211007987*^9}, {
   3.839055471039912*^9, 3.8390554981949883`*^9}, {3.839055538974638*^9, 
   3.83905559761817*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"3521754d-b55a-42b2-a395-70a230ec06c1"],

Cell[CellGroupData[{

Cell["Interaction parameters", "Subsection",
 CellChangeTimes->{{3.8231537209981003`*^9, 
  3.823153724227393*^9}},ExpressionUUID->"4502dbfb-b352-4580-a7d9-\
b152602d3f29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"6.62", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "34"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"3.", " ", 
    SuperscriptBox["10", "8"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "=", 
    RowBox[{"2.", " ", "\[Pi]", " ", "32.", " ", 
     SuperscriptBox["10", "6"]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{"461.", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", 
   FractionBox["c", "\[Lambda]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"2.", " ", "\[Pi]", " ", "\[Nu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Seff", "=", " ", 
    RowBox[{"2.9", " ", 
     SuperscriptBox["10", "3"], "*", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "12"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   SuperscriptBox["m", "2"], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]int", "=", 
   RowBox[{"2.", "\[Pi]", " ", "920.", " ", 
    SuperscriptBox["10", "6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isat", "=", " ", 
   FractionBox[
    RowBox[{"\[Pi]", " ", "h", " ", "c", " ", "\[CapitalGamma]"}], 
    RowBox[{"3.", " ", 
     SuperscriptBox["\[Lambda]", "3"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NL", "[", 
    RowBox[{"power_", ",", 
     RowBox[{"t_:", "1"}]}], "]"}], ":=", 
   RowBox[{"t", " ", "power", " ", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]], "/", 
     RowBox[{"(", 
      RowBox[{"h", " ", "\[Omega]"}], ")"}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"number", " ", "of", " ", "photons", " ", "per", " ", "s"}], ",", 
    " ", 
    RowBox[{"given", " ", "power", " ", "in", " ", "mW"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", "power_", "]"}], ":=", 
  FractionBox[
   RowBox[{"power", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}], 
   RowBox[{"Seff", " ", "Isat"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gf", "[", "power_", "]"}], ":=", 
  RowBox[{"2", "*", 
   FractionBox["1", "Seff"], 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"2", " ", "\[Pi]"}]], 
   FractionBox[
    RowBox[{"\[CapitalDelta]int", "/", "\[CapitalGamma]"}], 
    RowBox[{
     RowBox[{"s", "[", "power", "]"}], "+", 
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]int", "/", "\[CapitalGamma]"}], ")"}], 
       "2"]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", 
    RowBox[{"power_", ",", 
     RowBox[{"t_:", "1"}]}], "]"}], ":=", 
   RowBox[{"t", 
    FractionBox["\[CapitalGamma]", "2."], 
    FractionBox[
     RowBox[{"s", "[", "power", "]"}], 
     RowBox[{
      RowBox[{"s", "[", "power", "]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[CapitalDelta]int", "\[CapitalGamma]"], ")"}], 
        "2"]}]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"scattered", " ", "photons", " ", "per", " ", "s"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]l", "[", "power_", "]"}], ":=", 
  RowBox[{"power", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]], "/", 
      RowBox[{"(", 
       RowBox[{"h", " ", "\[Omega]"}], ")"}]}], "/", "2"}], "/", 
    "Pi"}]}]}]}], "Input",
 CellChangeTimes->{{3.8231537609566193`*^9, 3.8231538282457457`*^9}, {
   3.823153858610365*^9, 3.823153878999374*^9}, 3.823155443366788*^9, {
   3.82315819205266*^9, 3.823158192847494*^9}, 3.8232382338165503`*^9, 
   3.823240912854925*^9, {3.823242989246543*^9, 3.8232430257871943`*^9}, {
   3.8390555173671913`*^9, 
   3.839055517651647*^9}},ExpressionUUID->"9c99f642-6427-423b-af4e-\
adfd9e080aa1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optically induced decoherence", "Section",
 CellChangeTimes->{{3.815902587354684*^9, 3.815902592550004*^9}, {
  3.83905542821911*^9, 
  3.839055433584173*^9}},ExpressionUUID->"1ecee8ea-f5ef-4032-add4-\
c7d78d686ae3"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"p", ",", "\[Epsilon]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"CalculateDecN", "[", 
   RowBox[{"VEC_", ",", "GAM_", ",", 
    RowBox[{"pulse_:", "1"}], ",", 
    RowBox[{"power_:", "P"}], ",", 
    RowBox[{"tint_:", "\[Tau]m"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nl", "=", 
       RowBox[{"NL", "[", 
        RowBox[{"power", ",", "tint"}], "]"}]}], ",", 
      RowBox[{"Na", "=", 
       RowBox[{"2", 
        RowBox[{
        "VEC", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
      ",", 
      RowBox[{"choice", "=", "pulse"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Chi]", "=", 
         RowBox[{"1.", "-", 
          RowBox[{
           RowBox[{"\[Eta]", "[", 
            RowBox[{"power", ",", "tint"}], "]"}], "/", "Na"}]}]}], ",", 
        RowBox[{"\[CapitalGamma]\[Lambda]", "=", 
         RowBox[{"GAM", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", "4"}], ",", 
           RowBox[{"2", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"\[CapitalGamma]\[Lambda]L", "=", 
         RowBox[{"GAM", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"5", "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"pulse", "-", "1"}], ")"}]}]}], ";;", 
             RowBox[{"5", "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"pulse", "-", "1"}], ")"}]}], "+", "1"}]}], "/.", 
            RowBox[{"pulse", "\[Rule]", " ", "choice"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"5", "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"pulse", "-", "1"}], ")"}]}]}], ";;", 
             RowBox[{"5", "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"pulse", "-", "1"}], ")"}]}], "+", "1"}]}], "/.", 
            RowBox[{"pulse", "\[Rule]", " ", "choice"}]}]}], 
          "\[RightDoubleBracket]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Ndec", "=", 
          RowBox[{"BlockDiagonalMatrix", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Chi]", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Chi]"}], ")"}], 
              "\[CapitalGamma]\[Lambda]"}], "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Chi]"}], ")"}], 
              FractionBox["1", "4"], "Na", " ", 
              RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], "}"}], "]"}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"NdecL", "=", 
            RowBox[{"\[Epsilon]", 
             RowBox[{"(", 
              RowBox[{"1.", "-", "\[Epsilon]"}], ")"}], "nl", " ", 
             "\[CapitalGamma]\[Lambda]L"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"DM", ",", "NM"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"DM", "=", 
              RowBox[{"Which", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"choice", "\[Equal]", "1"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Chi]", " ", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   RowBox[{"\[Epsilon]", "*", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
                   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "}"}], "]"}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"choice", "\[Equal]", "2"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Chi]", " ", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
                   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "}"}], "]"}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"choice", "\[Equal]", "3"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Chi]", " ", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   RowBox[{"1", "*", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}], 
                 "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"NM", "=", 
              RowBox[{"Which", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"choice", "\[Equal]", "1"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"0", "*", 
                    RowBox[{"IdentityMatrix", "[", "1", "]"}]}], ",", "Ndec", 
                   ",", "NdecL", ",", 
                   RowBox[{"0", "*", " ", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], "}"}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"choice", "\[Equal]", "2"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"0", "*", 
                    RowBox[{"IdentityMatrix", "[", "1", "]"}]}], ",", "Ndec", 
                   ",", 
                   RowBox[{"0", "*", " ", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", "NdecL",
                    ",", 
                   RowBox[{"0", "*", " ", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"choice", "\[Equal]", "3"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"0", "*", 
                    RowBox[{"IdentityMatrix", "[", "1", "]"}]}], ",", "Ndec", 
                   ",", 
                   RowBox[{"0.", "*", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   "NdecL"}], "}"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
             ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"NM", ",", "DM"}], "}"}]}]}], "\[IndentingNewLine]", 
           "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.814864837594002*^9, 3.81486485465368*^9}, {
   3.814954868535736*^9, 3.814954877992597*^9}, {3.815902653068451*^9, 
   3.815902699464123*^9}, {3.815902736752818*^9, 3.815902787423332*^9}, {
   3.815912221148282*^9, 3.815912236398224*^9}, {3.815912285055868*^9, 
   3.815912291165872*^9}, {3.815912507696972*^9, 3.815912510892002*^9}, {
   3.815912695867015*^9, 3.815912695958703*^9}, {3.817574318550802*^9, 
   3.817574348485468*^9}, {3.81757706846117*^9, 3.8175770743042793`*^9}, {
   3.817577586737089*^9, 3.817577586837885*^9}, {3.8175777101230927`*^9, 
   3.817577719563735*^9}, {3.817788117976021*^9, 3.817788120983428*^9}, {
   3.817788321172042*^9, 3.817788327608941*^9}, {3.8178119283869*^9, 
   3.8178119698183928`*^9}, {3.817812519515204*^9, 3.817812524789627*^9}, {
   3.817812559572897*^9, 3.817812626305482*^9}, 3.817814411256909*^9, {
   3.817814520080337*^9, 3.81781452094108*^9}, 3.819530849819779*^9, {
   3.820560821770561*^9, 3.8205608341895847`*^9}, {3.820560891227602*^9, 
   3.8205608924978333`*^9}, {3.823154688063965*^9, 3.823154689338892*^9}, {
   3.823154880024027*^9, 3.8231549444486113`*^9}, {3.823157974826521*^9, 
   3.823157991471354*^9}, {3.823158059105476*^9, 3.8231580653671637`*^9}, {
   3.824186394753366*^9, 3.824186395167376*^9}, 
   3.8299021328444023`*^9},ExpressionUUID->"eda17104-93f1-4347-8cd6-\
5bb1e0b229c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"INTERACTION2", "[", 
   RowBox[{"V_", ",", "GAM_", ",", "T_", ",", 
    RowBox[{"pulses_:", "1"}], ",", 
    RowBox[{"power_:", "P"}], ",", 
    RowBox[{"tint_:", "\[Tau]m"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"myN", ",", "myD"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"myN", ",", "myD"}], "}"}], "=", 
      RowBox[{"CalculateDecN", "[", 
       RowBox[{"V", ",", "GAM", ",", "pulses", ",", "power", ",", "tint"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"myD", ".", "T", ".", "GAM", ".", 
       RowBox[{"Transpose", "[", "T", "]"}], ".", 
       RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8159031684043627`*^9, 3.815903242016367*^9}, {
  3.817574903787179*^9, 3.817574914919271*^9}, {3.817575130194953*^9, 
  3.817575136773671*^9}, {3.8175761570571613`*^9, 3.8175761586395903`*^9}, {
  3.817577041435322*^9, 3.8175770472602797`*^9}, {3.8175772346579533`*^9, 
  3.8175772355087976`*^9}, {3.817577284520473*^9, 3.817577285712018*^9}, {
  3.817577622027358*^9, 3.817577625140408*^9}, {3.817577693077449*^9, 
  3.817577704384227*^9}, {3.8175788239239197`*^9, 3.8175788279865417`*^9}, {
  3.8178121129048157`*^9, 3.817812171301709*^9}, {3.820560928008944*^9, 
  3.8205609402480917`*^9}, {3.82315470416193*^9, 
  3.82315470521375*^9}},ExpressionUUID->"cb808296-9335-454f-abc6-\
2955381180f4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Sequence", "Chapter",
 CellChangeTimes->{{3.823073594548552*^9, 3.8230736036211443`*^9}, {
  3.823152387313415*^9, 3.823152388478524*^9}, {3.823153607855564*^9, 
  3.8231536087140303`*^9}},ExpressionUUID->"cc563137-f28c-4bec-a6a2-\
970f4f578377"],

Cell[TextData[StyleBox["In what follows the Covariance Matrix formalism will \
be applied to the initial state",
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"dc9bc04a-46c6-4f60-b322-5d24e6db1c29"],

Cell[CellGroupData[{

Cell["3 measurements sequence", "Section",
 CellChangeTimes->{{3.823239173822558*^9, 3.8232391760396347`*^9}, {
  3.839057479097991*^9, 
  3.83905748331918*^9}},ExpressionUUID->"8a885efb-5585-40b5-8c82-\
af9dbc4af2d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", " ", "=", " ", 
   RowBox[{
    RowBox[{"TINTLIGHT", "[", 
     RowBox[{"V0", ",", "1", ",", "\[Tau]m1"}], "]"}], "/.", "inputRules"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"myN", ",", "myD"}], "}"}], "=", 
   RowBox[{
    RowBox[{"CalculateDecN", "[", 
     RowBox[{"V0", ",", "G0", ",", "1", ",", "P", ",", "\[Tau]m1"}], "]"}], "/.",
     "inputRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V1", " ", "=", " ", 
     RowBox[{
      RowBox[{"myD", ".", "T1", ".", "V0"}], "/.", "inputRules"}]}], ")"}], "//",
    "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"myD", ".", "T1", ".", "G0", ".", 
      RowBox[{"Transpose", "[", "T1", "]"}], ".", 
      RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}], "/.", 
    "inputRules"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823073637604412*^9, 3.823073887586885*^9}, {
   3.823073970433651*^9, 3.823073997943186*^9}, {3.8230741587412643`*^9, 
   3.823074162984769*^9}, {3.823085312676737*^9, 3.8230853166490927`*^9}, {
   3.8231543008518*^9, 3.82315435262092*^9}, {3.823154410386797*^9, 
   3.823154471962532*^9}, {3.823154530715148*^9, 3.8231546634596577`*^9}, {
   3.823154801574643*^9, 3.8231548272577333`*^9}, {3.8231549609044647`*^9, 
   3.823154981005082*^9}, {3.823155022745843*^9, 3.8231550881827517`*^9}, {
   3.8231551202301207`*^9, 3.8231551336730022`*^9}, {3.823155170750198*^9, 
   3.823155211924889*^9}, {3.823155266923546*^9, 3.823155309058422*^9}, {
   3.8231553624383373`*^9, 3.823155368735732*^9}, {3.8231555170547667`*^9, 
   3.82315560791398*^9}, {3.8231556416822147`*^9, 3.8231556599262333`*^9}, {
   3.8231558535092697`*^9, 3.823155892705091*^9}, 3.8231582048721237`*^9, {
   3.824790572140224*^9, 3.824790632134616*^9}, {3.825395887123454*^9, 
   3.8253959114798727`*^9}, {3.829904938372395*^9, 3.829904949581859*^9}, {
   3.829905057760879*^9, 3.8299051164724483`*^9}, 3.830227806317556*^9, {
   3.830227857783411*^9, 3.830227880898312*^9}, {3.830228099525769*^9, 
   3.8302281588081303`*^9}, {3.830228190712648*^9, 3.8302282019929028`*^9}, {
   3.838440921522582*^9, 3.838440933300831*^9}, {3.8390573515178957`*^9, 
   3.839057374737509*^9}, {3.839057444696368*^9, 3.8390574450599937`*^9}, 
   3.8399459762452393`*^9},ExpressionUUID->"22cc8959-16d3-4cae-9ff9-\
e4d63e7ab266"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UROT1", "=", 
   RowBox[{"UROT", "/.", 
    RowBox[{"\[Tau]", "\[Rule]", " ", "\[Tau]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V2", "=", 
     RowBox[{"UROT1", ".", "V1"}]}], ")"}], "//", "MatrixForm"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G2", "=", 
     RowBox[{"UROT1", ".", "G1", ".", 
      RowBox[{"Transpose", "[", "UROT1", "]"}]}]}], ")"}], "//", 
   "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8230739000543747`*^9, 3.8230740160341043`*^9}, {
   3.823074171599969*^9, 3.823074175631585*^9}, {3.823086364680354*^9, 
   3.823086366733069*^9}, {3.82315594751429*^9, 3.823155951624748*^9}, {
   3.8231569884859*^9, 3.823157017066234*^9}, {3.82315820938561*^9, 
   3.8231582104812307`*^9}, 3.825395937642231*^9, {3.830228225766199*^9, 
   3.83022822768353*^9}, {3.838440848468464*^9, 3.838440853147953*^9}, {
   3.8390574411058617`*^9, 
   3.839057441357709*^9}},ExpressionUUID->"d59db1c9-0a96-451d-9111-\
028ecf16d17b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T3", " ", "=", " ", 
   RowBox[{
    RowBox[{"TINTLIGHT", "[", 
     RowBox[{"V2", ",", "2", ",", "\[Tau]m2"}], "]"}], "/.", "inputRules"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"myN", ",", "myD"}], "}"}], "=", 
   RowBox[{
    RowBox[{"CalculateDecN", "[", 
     RowBox[{"V2", ",", "G2", ",", "2", ",", "P", ",", "\[Tau]m2"}], "]"}], "/.",
     "inputRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V3", " ", "=", " ", 
     RowBox[{
      RowBox[{"myD", ".", "T3", ".", "V2"}], "/.", "inputRules"}]}], ")"}], "//",
    "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{
    RowBox[{"myD", ".", "T3", ".", "G2", ".", 
     RowBox[{"Transpose", "[", "T3", "]"}], ".", 
     RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.823074027013445*^9, 3.823074066408724*^9}, {
   3.8230744430930567`*^9, 3.8230744689418077`*^9}, {3.823155990077365*^9, 
   3.823156103716441*^9}, {3.823156183809721*^9, 3.823156184379984*^9}, {
   3.823156298305264*^9, 3.823156298398675*^9}, {3.823156407334826*^9, 
   3.823156407506199*^9}, {3.823156982176025*^9, 3.8231569843237467`*^9}, {
   3.8231582145144053`*^9, 3.8231582154292917`*^9}, 3.8253959934933357`*^9, {
   3.829904955165303*^9, 3.829904968976461*^9}, {3.830228234310431*^9, 
   3.830228269802799*^9}, {3.8390573865943317`*^9, 3.839057387100338*^9}, {
   3.839057437487124*^9, 
   3.8390574378832817`*^9}},ExpressionUUID->"332ed71b-2a05-43a4-a99e-\
f4dbce6b398e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UROT2", "=", 
   RowBox[{"UROT", "/.", 
    RowBox[{"\[Tau]", "\[Rule]", " ", "\[Tau]2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V4", "=", 
     RowBox[{"UROT2", ".", "V3"}]}], ")"}], "//", "MatrixForm"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G4", "=", 
     RowBox[{
      RowBox[{"(", "UROT2", ")"}], ".", "G3", ".", 
      RowBox[{"Transpose", "[", "UROT2", "]"}]}]}], ")"}], "//", 
   "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8230744925837*^9, 3.823074497455408*^9}, 
   3.8230745427321*^9, {3.823156335411676*^9, 3.823156335605629*^9}, {
   3.823156379039176*^9, 3.823156384535821*^9}, {3.823156976416127*^9, 
   3.82315697788894*^9}, {3.823158220658351*^9, 3.823158222485223*^9}, 
   3.825396036336535*^9, {3.8390574008064623`*^9, 
   3.83905743061202*^9}},ExpressionUUID->"61fa19f9-84db-49d7-ac98-\
2d1eec87e292"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T5", " ", "=", " ", 
   RowBox[{
    RowBox[{"TINTLIGHT", "[", 
     RowBox[{"V4", ",", "3", ",", "\[Tau]m3"}], "]"}], "/.", "inputRules"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"myN", ",", "myD"}], "}"}], "=", 
   RowBox[{
    RowBox[{"CalculateDecN", "[", 
     RowBox[{"V4", ",", "G4", ",", "3", ",", "P", ",", "\[Tau]m3"}], "]"}], "/.",
     "inputRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V5", " ", "=", " ", 
     RowBox[{
      RowBox[{"T5", ".", "V4"}], "/.", "inputRules"}]}], ")"}], "//", 
   "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G5", "=", 
   RowBox[{
    RowBox[{"myD", ".", "T5", ".", "G4", ".", 
     RowBox[{"Transpose", "[", "T5", "]"}], ".", 
     RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.823074577351935*^9, 3.823074611662653*^9}, {
   3.823156439463077*^9, 3.82315650964396*^9}, {3.8231571644939632`*^9, 
   3.823157177375071*^9}, {3.823158227975562*^9, 3.823158229324627*^9}, {
   3.823163423358652*^9, 3.8231634780386333`*^9}, 3.825396030059062*^9, {
   3.8302282803887663`*^9, 3.830228323361476*^9}, {3.839057408139533*^9, 
   3.839057434277149*^9}},ExpressionUUID->"38a8124f-8d3b-42af-930a-\
c1d1f05a3bda"]
}, Open  ]],

Cell[CellGroupData[{

Cell["SQL sequence", "Section",
 CellChangeTimes->{{3.823239162757916*^9, 
  3.823239165368393*^9}},ExpressionUUID->"48acc988-0a33-4afd-ab54-\
c45bfa178cad"],

Cell[CellGroupData[{

Cell["input state", "Subsubsection",
 CellChangeTimes->{{3.823239185131567*^9, 
  3.823239188672467*^9}},ExpressionUUID->"e4113f13-4920-44f1-9347-\
bc7d3ca1dda3"],

Cell[TextData[StyleBox["The input state for the SQL sequence differs from the \
input state considered before, as described in the main text",
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}, {3.83905750125301*^9, 3.839057534727968*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"f9f253d7-e8f4-4a41-872e-2be5cfff0044"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V0", "=", 
   RowBox[{"{", 
    RowBox[{
    "J0", ",", "JX", ",", "JY", ",", "JZ", ",", "X1", ",", "P1", ",", "X1", 
     ",", "P1", ",", "X1", ",", "P1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"G0", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
     "varJ0", ",", "varJX", ",", "varJY", ",", "varJZ", ",", "varX", ",", 
      "varP", ",", "varX", ",", "varP", ",", "varX", ",", "varP"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JinputVec", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0", ",", "JX", ",", "JY", ",", "JZ"}], "}"}], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"J", ",", "0", ",", "0", ",", 
       RowBox[{"-", "J"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JinputVarsSQL", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"varJ0", ",", "varJX", ",", "varJY", ",", "varJZ"}], "}"}], 
     "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["J", "2"], ",", 
       FractionBox["J", "2"], ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Linput", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X1", ",", "P1", ",", "varX", ",", "varP"}], "}"}], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inputRulesSQL", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"JinputVec", ",", "JinputVarsSQL", ",", "Linput"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G0SQL", "=", 
     RowBox[{"G0", "/.", "inputRulesSQL"}]}], ")"}], "//", "MatrixForm"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.823239225939138*^9, 3.8232392466109467`*^9}, {
  3.8232392838261213`*^9, 3.823239315850565*^9}, {3.823239380787704*^9, 
  3.823239397128686*^9}, {3.8233202884642773`*^9, 3.823320291356649*^9}, {
  3.839057540242655*^9, 3.839057545002602*^9}, {3.842429979365148*^9, 
  3.84242998614403*^9}, {3.8425026493880873`*^9, 3.842502649522086*^9}, {
  3.842504276481319*^9, 3.842504279546623*^9}, {3.842505560469623*^9, 
  3.842505561702116*^9}, {3.842600326166526*^9, 
  3.8426003278734303`*^9}},ExpressionUUID->"0c12785f-d71e-47c4-8549-\
087be4b14d8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["sequence", "Subsubsection",
 CellChangeTimes->{{3.823239341771606*^9, 
  3.8232393449474363`*^9}},ExpressionUUID->"ba1d6585-362e-43ef-8a75-\
c482686c613a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UROT1", "=", 
   RowBox[{"UROT", "/.", 
    RowBox[{"\[Tau]", "\[Rule]", " ", "\[Tau]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V1SQL", "=", 
     RowBox[{
      RowBox[{"UROT1", ".", "V0"}], "/.", "inputRulesSQL"}]}], ")"}], "//", 
   "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.823239351427683*^9, 3.823239374432659*^9}, {
  3.823239407607234*^9, 3.823239421924914*^9}, {3.8232394721509037`*^9, 
  3.823239493451963*^9}, {3.8232395283625097`*^9, 
  3.82323953594515*^9}},ExpressionUUID->"7ea010b5-f826-44a6-aa9c-\
fe994a23c33a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G1SQL", "=", 
     RowBox[{
      RowBox[{"UROT1", ".", "G0SQL", ".", 
       RowBox[{"Transpose", "[", "UROT1", "]"}]}], "/.", "inputRulesSQL"}]}], 
    ")"}], "//", "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.823239351427683*^9, 3.823239374432659*^9}, {
  3.823239407607234*^9, 3.823239421924914*^9}, {3.8232394721509037`*^9, 
  3.823239492131639*^9}, {3.823239543308762*^9, 3.823239549730689*^9}, {
  3.8390575844556227`*^9, 
  3.839057592564554*^9}},ExpressionUUID->"bf707ae1-f248-49f6-ad55-\
f6bcd852115a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T3", " ", "=", " ", 
   RowBox[{
    RowBox[{"TINTLIGHT", "[", 
     RowBox[{"V1SQL", ",", "2"}], "]"}], "/.", "inputRulesSQL"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"myN", ",", "myD"}], "}"}], "=", 
   RowBox[{
    RowBox[{"CalculateDecN", "[", 
     RowBox[{"V1SQL", ",", "G1SQL", ",", "2"}], "]"}], "/.", 
    "inputRulesSQL"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V3SQL", " ", "=", " ", 
     RowBox[{
      RowBox[{"myD", ".", "T3", ".", "V1SQL"}], "/.", "inputRulesSQL"}]}], 
    ")"}], "//", "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3SQL", "=", 
   RowBox[{
    RowBox[{"myD", ".", "T3", ".", "G1SQL", ".", 
     RowBox[{"Transpose", "[", "T3", "]"}], ".", 
     RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8232398936440477`*^9, 3.823240050362665*^9}, {
  3.839057605134054*^9, 
  3.839057609985467*^9}},ExpressionUUID->"6743983d-01b3-4135-8c60-\
402213854458"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Estimators", "Chapter",
 CellChangeTimes->{{3.823156612001094*^9, 3.823156613559086*^9}, {
  3.839057660300495*^9, 
  3.839057660769269*^9}},ExpressionUUID->"f57833c0-039f-4799-9dba-\
d47d61256f86"],

Cell[CellGroupData[{

Cell["Mean squared error for the 3 measurements ", "Section",
 CellChangeTimes->{{3.839057699380086*^9, 
  3.839057718506835*^9}},ExpressionUUID->"3a884ae3-4458-4973-b8c8-\
8e2f924b5bec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Delta]\[Omega]", "[", 
   RowBox[{"V_", ",", "G_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"VV", ",", "GG", ",", "den"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VV", "=", 
      RowBox[{"V", "\[LeftDoubleBracket]", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "9"}], "}"}], "\[RightDoubleBracket]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"GG", "=", 
      RowBox[{"G", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "7", ",", "9"}], "}"}]}], 
       "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"den", "=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"VV", ",", "\[CapitalDelta]"}], "]"}], ".", 
       RowBox[{"Inverse", "[", "GG", "]"}], ".", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"VV", ",", "\[CapitalDelta]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"VV", ",", "\[CapitalDelta]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"VV", ",", "\[CapitalDelta]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"First", "[", 
      FractionBox["1", 
       RowBox[{"den", " "}]], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82315667386147*^9, 3.823156693894898*^9}, {
   3.823240099082561*^9, 3.8232401285313663`*^9}, 3.82324024130179*^9, 
   3.823240317963142*^9, {3.82324040300191*^9, 3.823240411461425*^9}, {
   3.8232404761524067`*^9, 3.8232404799240313`*^9}, {3.827298739269903*^9, 
   3.827298767668347*^9}, {3.827298830772839*^9, 3.827298841919526*^9}, {
   3.839057679525502*^9, 3.83905767990209*^9}, {3.839057724942732*^9, 
   3.839057727334247*^9}},ExpressionUUID->"0a3b92fe-db04-4dd0-9bbf-\
afd27eb2b89c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mean squared error for the SQL ", "Section",
 CellChangeTimes->{{3.839057699380086*^9, 
  3.839057738041479*^9}},ExpressionUUID->"9301c7a7-da68-435f-b211-\
ca0b516ab3e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Delta]\[Omega]SQL", "[", 
   RowBox[{"V_", ",", "G_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"VV", ",", "GG", ",", "den"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"VV", "=", 
      RowBox[{"V", "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"GG", "=", 
      RowBox[{"G", "\[LeftDoubleBracket]", 
       RowBox[{"7", ",", "7"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"den", "=", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"VV", ",", "\[CapitalDelta]"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "/", "GG"}], ")"}], "*", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"D", "[", 
          RowBox[{"VV", ",", "\[CapitalDelta]"}], "]"}], "}"}], "}"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"First", "[", 
      FractionBox["1", 
       RowBox[{"den", " "}]], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82315667386147*^9, 3.823156693894898*^9}, {
   3.823240099082561*^9, 3.8232401285313663`*^9}, 3.82324024130179*^9, 
   3.823240317963142*^9, {3.82324040300191*^9, 3.823240411461425*^9}, {
   3.8232404761524067`*^9, 3.8232404799240313`*^9}, {3.827298739269903*^9, 
   3.827298767668347*^9}, {3.827298830772839*^9, 3.827298841919526*^9}, {
   3.839057679525502*^9, 3.83905767990209*^9}, {3.839057724942732*^9, 
   3.8390577277743*^9}},ExpressionUUID->"34dccbe3-838f-42d4-949a-\
101b477c2564"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Results", "Chapter",
 CellChangeTimes->{{3.8231566006397247`*^9, 3.823156602718062*^9}, {
  3.839061170335432*^9, 
  3.83906117045811*^9}},ExpressionUUID->"21029723-fe3c-4492-a923-\
8d951de0ba6c"],

Cell[CellGroupData[{

Cell["Common parameters", "Section",
 CellChangeTimes->{{3.816283287678462*^9, 
  3.816283298093534*^9}},ExpressionUUID->"a66cd62e-d6c9-4a3f-a2ed-\
823c6709c1f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Natoms", " ", "=", " ", 
   RowBox[{"2", " ", 
    RowBox[{"10", "^", "4"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]1", "\[Rule]", 
      RowBox[{"1.", " ", "\[Pi]"}]}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", 
      RowBox[{"2.", "\[Pi]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xr", "=", 
   RowBox[{"Subdivide", "[", 
    RowBox[{"0.01", ",", 
     RowBox[{"\[Pi]", "/", "2"}], ",", "17"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x", "=", 
   RowBox[{"Subdivide", "[", 
    RowBox[{"0.01", ",", 
     RowBox[{"\[Pi]", "/", "2"}], ",", "200"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8231567445485783`*^9, 3.8231567484987297`*^9}, {
   3.823156792892179*^9, 3.8231568453285313`*^9}, {3.823158371102614*^9, 
   3.8231583711964703`*^9}, {3.823158436134988*^9, 3.8231584362774878`*^9}, {
   3.823158546333823*^9, 3.8231585560670557`*^9}, {3.823158644095106*^9, 
   3.823158648978273*^9}, {3.8231619987361727`*^9, 3.823161998818656*^9}, {
   3.823163193522616*^9, 3.823163203398859*^9}, {3.823163240703589*^9, 
   3.823163273378769*^9}, {3.828412714876317*^9, 3.828412756593755*^9}, {
   3.828413176076887*^9, 3.828413180147892*^9}, {3.828413246096024*^9, 
   3.828413246176345*^9}, {3.828413848281777*^9, 3.8284138787435226`*^9}, {
   3.828413973778265*^9, 3.828414022153409*^9}, {3.828414560261333*^9, 
   3.828414563949821*^9}, {3.828415487757856*^9, 3.828415490032577*^9}, {
   3.8298997730819063`*^9, 3.8298997890169373`*^9}, {3.8298999270349197`*^9, 
   3.829899929865479*^9}, {3.829900109769846*^9, 3.8299001098902407`*^9}, {
   3.836986482335629*^9, 3.836986490665688*^9}, 3.839058048811954*^9, {
   3.8390586489314613`*^9, 3.839058649492386*^9}, {3.839058711374909*^9, 
   3.839058711933592*^9}},ExpressionUUID->"800c96ca-0b65-46f5-a38c-\
3af51140e762"]
}, Open  ]],

Cell[CellGroupData[{

Cell["sql sequence", "Section",
 CellChangeTimes->{{3.816284081587796*^9, 3.816284088898568*^9}, {
  3.8232401407556*^9, 
  3.823240141515895*^9}},ExpressionUUID->"5d148a06-6485-4112-b1c8-\
9e282a704d41"],

Cell[TextData[StyleBox["First, I choose a sufficiently long measurement time \
and optimize the SQL MSE(\[Delta]) to choose the best intra-cavity power. \
This parameter will then determine the coupling factor for the remaining of \
the calculations. It turns out to be quite similar to that used in the \
experiment by Vallet  et. al.",
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}, {3.839058063246929*^9, 3.839058103764513*^9}, {
   3.83905879091852*^9, 3.839058912802001*^9}, {3.839059170507512*^9, 
   3.83905920961681*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"9efac3a8-b568-4d05-a126-4f21c9e0178e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"paramsql", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"g", "\[Rule]", " ", 
      RowBox[{"gf", "[", "pow", "]"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", " ", "1."}], ",", 
     RowBox[{"p", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"P", "\[Rule]", " ", "pow"}], ",", 
     RowBox[{"\[Tau]m", "\[Rule]", " ", 
      RowBox[{"50.", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ",", 
     RowBox[{"\[Phi]l", "\[Rule]", " ", 
      RowBox[{"\[CapitalPhi]l", "[", "pow", "]"}]}], ",", 
     RowBox[{"J", "\[Rule]", " ", 
      RowBox[{"Natoms", "/", "2"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MSESQL", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"E\[Delta]\[Omega]SQL", "[", 
      RowBox[{"V3SQL", ",", "G3SQL"}], "]"}], "/.", "inputRulesSQL"}], "/.", 
    "paramsql"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mseSQL", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"MSESQL", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]1", "\[Rule]", 
        RowBox[{"1.", " ", "\[Pi]"}]}], ",", 
       RowBox[{"\[Tau]2", "\[Rule]", 
        RowBox[{"2.", "\[Pi]"}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"minsql", " ", "=", " ", 
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"First", "[", 
       RowBox[{"Abs", "[", "mseSQL", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "\[GreaterEqual]", "0.02"}], "&&", 
       RowBox[{"\[CapitalDelta]", "\[LessEqual]", " ", "2."}], "&&", 
       RowBox[{"pow", "\[GreaterEqual]", " ", "1."}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "pow"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"powMin", "=", 
   RowBox[{"pow", "/.", 
    RowBox[{
    "minsql", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8284142811838093`*^9, 3.828414290881021*^9}, {
   3.828414579716605*^9, 3.828414583847814*^9}, {3.82843421843163*^9, 
   3.828434220178184*^9}, {3.828434377976993*^9, 3.8284343784116173`*^9}, {
   3.828434686073351*^9, 3.828434686225623*^9}, {3.828518441266163*^9, 
   3.82851844285115*^9}, {3.829899946808157*^9, 3.8298999489844093`*^9}, {
   3.829900534383122*^9, 3.829900591697198*^9}, {3.829900644065172*^9, 
   3.829900664394552*^9}, {3.829900828209594*^9, 3.829900828340819*^9}, {
   3.8299017846550913`*^9, 3.8299018047657423`*^9}, {3.832257303193017*^9, 
   3.832257413639933*^9}, {3.836280435119089*^9, 3.836280435288582*^9}, {
   3.836280476590345*^9, 3.836280600699916*^9}, {3.836280633061571*^9, 
   3.836280656507196*^9}, {3.836280791193892*^9, 3.836280793589966*^9}, 
   3.8369865172927427`*^9, {3.839058737604051*^9, 3.839058745251836*^9}, {
   3.839924325787003*^9, 3.839924326265213*^9}, {3.839924461106469*^9, 
   3.8399245130614147`*^9}, {3.839924558042714*^9, 3.839924563576329*^9}, {
   3.839924684682489*^9, 3.839924684954006*^9}, {3.839924740255916*^9, 
   3.8399247487207117`*^9}, {3.83992483879887*^9, 
   3.839924838953137*^9}},ExpressionUUID->"0c8af7b5-9080-426c-8ab6-\
e3ce56286f55"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.000013825802347616963`", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "\[Rule]", "0.4941978305278536`"}], ",", 
     RowBox[{"pow", "\[Rule]", "4.071938627487033`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.828414585390442*^9, 3.8284149075893908`*^9, 3.828415494316901*^9, 
   3.828434222036552*^9, 3.8284343788887787`*^9, 3.828434686931404*^9, 
   3.8286785220154457`*^9, 3.8298999542782593`*^9, 3.829900114035294*^9, {
   3.829900538079714*^9, 3.8299005927007427`*^9}, {3.8299006447991247`*^9, 
   3.829900664987584*^9}, 3.829900828766395*^9, 3.829901805682103*^9, {
   3.8299021992939034`*^9, 3.8299022102679987`*^9}, 3.830228424183831*^9, 
   3.8308797772156677`*^9, 3.831449207466563*^9, 3.831625285144361*^9, 
   3.831971138795183*^9, 3.832257424077435*^9, 3.832262618038856*^9, 
   3.8351646618346*^9, 3.83575848766677*^9, {3.836280457507313*^9, 
   3.8362806016036863`*^9}, {3.836280634191378*^9, 3.8362806568238373`*^9}, 
   3.836280794580494*^9, 3.83628094794102*^9, 3.8364571872865257`*^9, 
   3.836901943948326*^9, {3.836986514497991*^9, 3.836986517680359*^9}, 
   3.837155241659881*^9, 3.838364443282757*^9, 3.838441051066607*^9, 
   3.838783982525434*^9, 3.839053227568604*^9, {3.839058726444231*^9, 
   3.839058746103675*^9}, 3.839914891898808*^9, 3.839924326991466*^9, {
   3.839924466625386*^9, 3.839924514030229*^9}, 3.8399245644963818`*^9, 
   3.8399246895929832`*^9, {3.839924741267915*^9, 3.8399247531643267`*^9}, 
   3.8399248396853523`*^9, 3.839925199413452*^9, 3.8400188004931602`*^9, 
   3.840036780803307*^9, 3.840041608473447*^9, {3.8400834730729923`*^9, 
   3.840083498566028*^9}, 3.840090143887425*^9, 3.8424237403591633`*^9, 
   3.842426340938594*^9, 3.842426700936412*^9, 3.842429072263329*^9, 
   3.842429997278529*^9, 3.842500042962737*^9, 3.842502653351359*^9, 
   3.842504327283351*^9, 3.84250557919178*^9, 3.842598719577132*^9, 
   3.8425987708417788`*^9, 3.842600482142413*^9, 3.842888700805551*^9, 
   3.843204742524786*^9, 3.8437205917907476`*^9, 
   3.849781374365724*^9},ExpressionUUID->"bf1d5179-a98a-4320-8abf-\
b25b52a07040"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ysql", "=", 
   RowBox[{
    RowBox[{"mseSQL", "/.", 
     RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}], "/.", 
    RowBox[{"pow", "\[Rule]", " ", "powMin"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ysqlr", "=", 
   RowBox[{
    RowBox[{"mseSQL", "/.", 
     RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "xr"}]}], "/.", 
    RowBox[{"pow", "\[Rule]", "powMin"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sqlMin", " ", "=", " ", 
   RowBox[{"minsql", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]Minsql", " ", "=", " ", 
   RowBox[{"\[CapitalDelta]", "/.", 
    RowBox[{"minsql", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.815463198693184*^9, 3.8154631995185795`*^9}, {
   3.815463521214133*^9, 3.815463540032262*^9}, {3.8154639309333677`*^9, 
   3.8154639514310427`*^9}, {3.8154643906432095`*^9, 3.815464399200898*^9}, {
   3.815894393520162*^9, 3.8158943958021173`*^9}, {3.8162841224685917`*^9, 
   3.816284205402246*^9}, {3.816284235760467*^9, 3.8162842359193993`*^9}, {
   3.8162843363087597`*^9, 3.8162843628043127`*^9}, {3.817814289586925*^9, 
   3.817814300766324*^9}, {3.817814464446662*^9, 3.817814464632019*^9}, {
   3.817814659377499*^9, 3.817814664488937*^9}, {3.820561212423987*^9, 
   3.820561274913302*^9}, {3.820561375051209*^9, 3.820561391443757*^9}, {
   3.8205614248698483`*^9, 3.820561434056142*^9}, {3.823156870913527*^9, 
   3.823156905541403*^9}, 3.8231569531042547`*^9, {3.823157191573516*^9, 
   3.823157232572048*^9}, {3.82324014511194*^9, 3.823240211743165*^9}, {
   3.8232405317419147`*^9, 3.8232405368867283`*^9}, {3.823240592265149*^9, 
   3.823240597827982*^9}, {3.823240633748711*^9, 3.823240650430369*^9}, {
   3.825396269599329*^9, 3.825396269727408*^9}, {3.828414307171929*^9, 
   3.828414369857788*^9}, {3.828414544247436*^9, 3.82841454978167*^9}, {
   3.832257415960175*^9, 3.832257421805468*^9}, {3.8322575135741987`*^9, 
   3.8322575229135227`*^9}, {3.840087811086382*^9, 3.840087838678267*^9}, {
   3.842512147186401*^9, 
   3.842512175819631*^9}},ExpressionUUID->"5eb0351e-f583-4ab6-91c7-\
67cb15a8fa9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"powMin", ",", 
   RowBox[{"NL", "[", 
    RowBox[{"powMin", ",", 
     RowBox[{"50.", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.8399149011044817`*^9, 3.8399149021784277`*^9}, {
  3.839917238343508*^9, 
  3.839917256167618*^9}},ExpressionUUID->"5cd5edc2-0e43-46e3-a4b8-\
a402392650b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.071938627487033`", ",", "7.521648615432285`*^10"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8399149033870363`*^9, 3.8399172568303223`*^9, 3.839924331982854*^9, 
   3.8400188005808783`*^9, 3.840036780861864*^9, 3.840041608544278*^9, {
   3.8400834734232817`*^9, 3.840083498639525*^9}, 3.8400901439662952`*^9, 
   3.842423740568543*^9, 3.842426341032498*^9, 3.842426701009158*^9, 
   3.8424290723566103`*^9, 3.8424299973449907`*^9, 3.842500043059466*^9, 
   3.842502653511259*^9, 3.8425043274107018`*^9, 3.842505579279595*^9, 
   3.842598719668106*^9, 3.842598770937983*^9, 3.842600482323285*^9, 
   3.842888700908328*^9, 3.843204742591276*^9, 3.843720591881431*^9, 
   3.849781374615876*^9},ExpressionUUID->"169582ca-7860-4a3c-81c6-\
b21242c01426"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gf", "[", "powMin", "]"}]], "Input",
 CellChangeTimes->{{3.843210045738058*^9, 
  3.843210054648984*^9}},ExpressionUUID->"d1ae1f4e-3159-474d-93f7-\
1cc40f823213"],

Cell[BoxData["3.0502100307462837`*^-7"], "Output",
 CellChangeTimes->{{3.8432100476253843`*^9, 3.843210055725629*^9}, 
   3.843720591930945*^9, 
   3.849781374717144*^9},ExpressionUUID->"2b80fecd-5afa-42a7-bb2f-\
5b03325c1602"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3 measurements sequence", "Section",
 CellChangeTimes->{{3.839059013078854*^9, 
  3.83905901758663*^9}},ExpressionUUID->"aaadb7dc-83e8-4f83-8503-\
7b2b46fa0655"],

Cell[CellGroupData[{

Cell["Na\[IDoubleDot]ve sequence", "Subsection",
 CellChangeTimes->{{3.816284081587796*^9, 3.816284088898568*^9}, {
  3.839059000671033*^9, 
  3.8390590213309793`*^9}},ExpressionUUID->"27da4729-8695-4d70-b030-\
59d50be88a8c"],

Cell[TextData[StyleBox["Using the \[OpenCurlyDoubleQuote]a priori\
\[CloseCurlyDoubleQuote] timings, and the intra-cavity power found above, \n\
we first optimize the measurement time i.e. the number of photons per \
measurement assuming equal measurement pulses. ",
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}, {3.839058063246929*^9, 3.839058103764513*^9}, {
   3.83905879091852*^9, 3.839059066205126*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"7f921cd5-da3a-4488-8fd7-68455b660f60"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"paramsnaive", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"g", "\[Rule]", " ", 
      RowBox[{"gf", "[", "powMin", "]"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", " ", "1."}], ",", 
     RowBox[{"p", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"P", "\[Rule]", " ", "powMin"}], ",", 
     RowBox[{"\[Tau]m1", "\[Rule]", " ", "\[Tau]m"}], ",", 
     RowBox[{"\[Tau]m2", "\[Rule]", " ", "\[Tau]m"}], ",", 
     RowBox[{"\[Tau]m3", "\[Rule]", " ", "\[Tau]m"}], ",", 
     RowBox[{"\[Phi]l", "\[Rule]", " ", 
      RowBox[{"\[CapitalPhi]l", "[", "powMin", "]"}]}], ",", 
     RowBox[{"J", "\[Rule]", " ", 
      RowBox[{"Natoms", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSENaive", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"E\[Delta]\[Omega]", "[", 
      RowBox[{"V5", ",", "G5"}], "]"}], "/.", "inputRules"}], "/.", 
    "paramsnaive"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"msenaive", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"MSENaive", "/.", "timing"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinNaive", " ", "=", " ", 
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", "msenaive", "]"}], ",", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "\[GreaterEqual]", "0.2"}], "&&", 
       RowBox[{"\[CapitalDelta]", "\[LessEqual]", " ", "2."}], "&&", 
       RowBox[{"\[Tau]m", "\[GreaterEqual]", " ", "0."}], "&&", 
       RowBox[{"\[Tau]m", "\[LessEqual]", " ", 
        RowBox[{"20.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "\[Tau]m"}], "}"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.815463198693184*^9, 3.8154631995185795`*^9}, {
   3.815463521214133*^9, 3.815463540032262*^9}, {3.8154639309333677`*^9, 
   3.8154639514310427`*^9}, {3.8154643906432095`*^9, 3.815464399200898*^9}, {
   3.815894393520162*^9, 3.8158943958021173`*^9}, {3.8162841224685917`*^9, 
   3.816284205402246*^9}, {3.816284235760467*^9, 3.8162842359193993`*^9}, {
   3.8162843363087597`*^9, 3.8162843628043127`*^9}, {3.817814289586925*^9, 
   3.817814300766324*^9}, {3.817814464446662*^9, 3.817814464632019*^9}, {
   3.817814659377499*^9, 3.817814664488937*^9}, {3.820561212423987*^9, 
   3.820561274913302*^9}, {3.820561375051209*^9, 3.820561391443757*^9}, {
   3.8205614248698483`*^9, 3.820561434056142*^9}, {3.823156870913527*^9, 
   3.823156905541403*^9}, 3.8231569531042547`*^9, {3.823157191573516*^9, 
   3.823157232572048*^9}, {3.8233278884538403`*^9, 3.823327888547082*^9}, {
   3.8285035485360413`*^9, 3.828503551958054*^9}, {3.828503595749858*^9, 
   3.8285035965915947`*^9}, {3.828503677944181*^9, 3.8285036792098103`*^9}, {
   3.829900869803705*^9, 3.829900952275036*^9}, {3.8299009949301977`*^9, 
   3.829901059328533*^9}, {3.829901104506076*^9, 3.829901107881757*^9}, {
   3.8299012223545732`*^9, 3.829901222956999*^9}, {3.829901255732501*^9, 
   3.8299012616893044`*^9}, {3.829901814396722*^9, 3.8299018215157223`*^9}, {
   3.830228449392563*^9, 3.8302284639990263`*^9}, {3.836280964701432*^9, 
   3.8362809640121393`*^9}, {3.8390590722762814`*^9, 3.839059113182235*^9}, {
   3.839059432859706*^9, 
   3.839059433523405*^9}},ExpressionUUID->"d5e692a7-d5d2-4b60-a096-\
04a2dc34f80a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.181448581288173`*^-6", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "\[Rule]", "0.611089940662441`"}], ",", 
     RowBox[{"\[Tau]m", "\[Rule]", "4.776032566987303`*^-6"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.829900959830708*^9, {3.8299010154558773`*^9, 3.829901065275564*^9}, 
   3.829901121853816*^9, 3.829901270365986*^9, 3.8299018279602757`*^9, 
   3.8299022209176483`*^9, 3.830228470755107*^9, 3.830879783179737*^9, 
   3.831449213642482*^9, 3.831625291471364*^9, 3.83197114526668*^9, 
   3.832257613507461*^9, 3.8351646731563463`*^9, 3.83575851360797*^9, 
   3.836280974364812*^9, 3.8362811026143837`*^9, 3.836457193376068*^9, 
   3.836901960768908*^9, 3.836986545424983*^9, 3.837155247860137*^9, 
   3.838364461755393*^9, 3.838441062119605*^9, 3.838783988077826*^9, 
   3.8390532329098377`*^9, 3.839059077647184*^9, {3.8390591122501173`*^9, 
   3.839059127108718*^9}, 3.839914984592091*^9, 3.840018805681624*^9, 
   3.8400367859210453`*^9, 3.840041613677123*^9, {3.84008347706884*^9, 
   3.8400835034862823`*^9}, 3.840090149023089*^9, 3.842423746285729*^9, 
   3.842426346874797*^9, 3.842426706820107*^9, 3.842429078454288*^9, 
   3.84243000321504*^9, 3.8425000488578167`*^9, 3.842502659382338*^9, 
   3.842504333560545*^9, 3.842505585124761*^9, 3.8425987256642*^9, 
   3.842598776881052*^9, 3.842600488456715*^9, 3.842888707217801*^9, 
   3.843204748236252*^9, 3.843720597920096*^9, 
   3.849781380974182*^9},ExpressionUUID->"06308d1d-c116-432c-b5cb-\
825ee0e8db6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"naiveMin", " ", "=", " ", 
   RowBox[{"MinNaive", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]MinNaive", "=", 
   RowBox[{"\[CapitalDelta]", "/.", 
    RowBox[{
    "MinNaive", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]mMinNaive", "=", 
   RowBox[{"\[Tau]m", "/.", 
    RowBox[{
    "MinNaive", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynaive", "=", 
   RowBox[{
    RowBox[{"msenaive", "/.", 
     RowBox[{"\[Tau]m", "\[Rule]", " ", "\[Tau]mMinNaive"}]}], "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ynaiver", "=", 
   RowBox[{
    RowBox[{"msenaive", "/.", 
     RowBox[{"\[Tau]m", "\[Rule]", " ", "\[Tau]mMinNaive"}]}], "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "xr"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NL", "[", 
  RowBox[{"powMin", ",", "\[Tau]mMinNaive"}], "]"}]}], "Input",
 CellChangeTimes->{{3.82990109668443*^9, 3.8299011433714457`*^9}, {
  3.839059235442288*^9, 3.839059235617087*^9}, {3.839059435441163*^9, 
  3.83905943604519*^9}, {3.839915129024818*^9, 
  3.839915135436092*^9}},ExpressionUUID->"c5fd421b-695d-4fbb-9ee4-\
35e48115fc12"],

Cell[BoxData["7.18472774894791`*^9"], "Output",
 CellChangeTimes->{3.839915136365692*^9, 3.840018805883322*^9, 
  3.840036786115384*^9, 3.840041613812971*^9, 3.840083503692733*^9, 
  3.840090149265246*^9, 3.842423746502899*^9, 3.842426347040893*^9, 
  3.842426706990196*^9, 3.842429078605052*^9, 3.842430003378645*^9, 
  3.842500049079615*^9, 3.84250265954314*^9, 3.8425043337269506`*^9, 
  3.8425055853656178`*^9, 3.842598725969537*^9, 3.842598777072186*^9, 
  3.8426004888777637`*^9, 3.842888707404258*^9, 3.843204748401135*^9, 
  3.8432101005297318`*^9, 3.843720598068306*^9, 
  3.849781381197298*^9},ExpressionUUID->"f0dc603f-41c6-4525-9048-\
ad9b5cb3726d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optimization of the timings", "Subsection",
 CellChangeTimes->{{3.816284606176056*^9, 
  3.816284610873706*^9}},ExpressionUUID->"b3c03ab1-6a16-4318-8ad0-\
ee58915650ae"],

Cell[TextData[StyleBox["With the previous coupling factor, and measurement \
time found before, we now try to optimize the \
\[OpenCurlyDoubleQuote]measurement position\[CloseCurlyDoubleQuote] i.e. the \
times at which the measurements take place. We constrain our search to a \
total time corresponding to two full Rabi oscillations at zero detuning. ",
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}, {3.839058063246929*^9, 3.839058103764513*^9}, {
   3.83905879091852*^9, 3.839059066205126*^9}, {3.839059258566992*^9, 
   3.839059372029704*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"50f15f84-f94d-4d75-a497-945b132aed4e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"params", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"g", "\[Rule]", " ", 
      RowBox[{"gf", "[", "powMin", "]"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", " ", "1."}], ",", 
     RowBox[{"p", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"P", "\[Rule]", " ", "powMin"}], ",", 
     RowBox[{"\[Tau]m1", "\[Rule]", " ", "\[Tau]mMinNaive"}], ",", 
     RowBox[{"\[Tau]m2", "\[Rule]", " ", "\[Tau]mMinNaive"}], ",", 
     RowBox[{"\[Tau]m3", "\[Rule]", " ", "\[Tau]mMinNaive"}], " ", ",", 
     RowBox[{"\[Phi]l", "\[Rule]", " ", 
      RowBox[{"\[CapitalPhi]l", "[", "powMin", "]"}]}], ",", 
     RowBox[{"J", "\[Rule]", "  ", 
      RowBox[{"Natoms", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MSE", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"E\[Delta]\[Omega]", "[", 
      RowBox[{"V5", ",", "G5"}], "]"}], "/.", "inputRules"}], "/.", 
    "params"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinFULL", "=", 
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", "MSE", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Tau]1", "\[GreaterEqual]", "0.1"}], "&&", 
       RowBox[{"\[Tau]1", "\[LessEqual]", " ", 
        RowBox[{"2", "\[Pi]"}]}], "  ", "&&", 
       RowBox[{"\[Tau]2", "\[LessEqual]", 
        RowBox[{"2", "\[Pi]"}]}], "&&", 
       RowBox[{"\[CapitalDelta]", "\[GreaterEqual]", "0"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]", ",", "\[Tau]1", ",", "\[Tau]2"}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.816284633077092*^9, 3.816284664418185*^9}, {
   3.816284718734342*^9, 3.8162847411297073`*^9}, {3.816284785465335*^9, 
   3.816284813335372*^9}, 3.816284847165571*^9, {3.81757325273031*^9, 
   3.81757325287792*^9}, {3.8175782745085173`*^9, 3.817578333950769*^9}, {
   3.820664625697941*^9, 3.82066464579988*^9}, {3.823158293810256*^9, 
   3.823158303955768*^9}, {3.823158428842861*^9, 3.823158431995043*^9}, {
   3.8231584625745363`*^9, 3.8231584780988817`*^9}, {3.823158591111404*^9, 
   3.823158595125842*^9}, {3.823158677447895*^9, 3.8231587088620367`*^9}, {
   3.823163105821857*^9, 3.823163108590048*^9}, {3.828414089079585*^9, 
   3.8284141057198267`*^9}, {3.828518746426257*^9, 3.828518764287571*^9}, {
   3.828518807354622*^9, 3.828518819021328*^9}, {3.829901233797638*^9, 
   3.8299013237938232`*^9}, {3.829901838527504*^9, 3.82990184587945*^9}, {
   3.8302284861733723`*^9, 3.830228497544178*^9}, {3.832262831149509*^9, 
   3.832262848366374*^9}, {3.836281303228064*^9, 3.8362813149629927`*^9}, {
   3.8369856297845097`*^9, 3.836985643194397*^9}, {3.836986586994382*^9, 
   3.836986610200004*^9}, {3.839059398711*^9, 3.8390594057308826`*^9}, {
   3.8390594663247004`*^9, 3.839059476268846*^9}, {3.8390603179799833`*^9, 
   3.839060334439918*^9}},ExpressionUUID->"391db40b-d327-40c6-ae62-\
e56f69a16e5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5.296930879999805`*^-6", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "\[Rule]", "0.6428895951553332`"}], ",", 
     RowBox[{"\[Tau]1", "\[Rule]", "5.634620226609581`"}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", "3.902160211654713`"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8390598724951077`*^9, 3.839060328126936*^9, 
  3.839915248420658*^9, 3.840018810303567*^9, 3.8400367905127573`*^9, 
  3.8400416182595377`*^9, 3.840083507950303*^9, 3.840090153630068*^9, 
  3.842423750843622*^9, 3.842426351510515*^9, 3.842426711371952*^9, 
  3.842429083054347*^9, 3.8424300078512487`*^9, 3.842500053424666*^9, 
  3.842502663925041*^9, 3.842504338259116*^9, 3.842505589706442*^9, 
  3.8425987291887093`*^9, 3.842598781444713*^9, 3.842600493443512*^9, 
  3.84288871194348*^9, 3.8432047528356524`*^9, 3.8437206059451447`*^9, 
  3.8497813859447107`*^9},ExpressionUUID->"83b9f659-f442-4022-9c7e-\
0a5fede07df0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"optMin", " ", "=", " ", 
   RowBox[{"MinFULL", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]1Min", "=", 
   RowBox[{"\[Tau]1", "/.", 
    RowBox[{
    "MinFULL", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2Min", "=", 
   RowBox[{"\[Tau]2", "/.", 
    RowBox[{
    "MinFULL", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]Min", "=", 
   RowBox[{"\[CapitalDelta]", "/.", 
    RowBox[{
    "MinFULL", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timing2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]1", "\[Rule]", "\[Tau]1Min"}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", "\[Tau]2Min"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mseopt", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"MSE", "/.", "timing2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"upopt", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"NUP", "/.", "timing2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yopt", "=", 
   RowBox[{"mseopt", "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yoptr", "=", 
   RowBox[{"mseopt", "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "xr"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\[Tau]1Min", ",", "\[Tau]2Min"}], "}"}], "/", 
  "\[Pi]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Total", "[", 
   RowBox[{"{", 
    RowBox[{"\[Tau]1Min", ",", "\[Tau]2Min"}], "}"}], "]"}], "/", 
  "\[Pi]"}]}], "Input",
 CellChangeTimes->{{3.816284633077092*^9, 3.816284664418185*^9}, {
   3.816284718734342*^9, 3.8162847411297073`*^9}, {3.816284785465335*^9, 
   3.816284813335372*^9}, 3.816284847165571*^9, {3.81757325273031*^9, 
   3.81757325287792*^9}, {3.8175782745085173`*^9, 3.817578333950769*^9}, {
   3.820664625697941*^9, 3.82066464579988*^9}, {3.823158293810256*^9, 
   3.823158303955768*^9}, {3.823158428842861*^9, 3.823158431995043*^9}, {
   3.8231584625745363`*^9, 3.8231584780988817`*^9}, {3.823158591111404*^9, 
   3.823158595125842*^9}, {3.823158677447895*^9, 3.8231587088620367`*^9}, {
   3.823163105821857*^9, 3.823163108590048*^9}, {3.828414089079585*^9, 
   3.8284141057198267`*^9}, {3.828518746426257*^9, 3.828518764287571*^9}, {
   3.828518807354622*^9, 3.828518819021328*^9}, {3.829901233797638*^9, 
   3.8299013237938232`*^9}, {3.829901838527504*^9, 3.82990184587945*^9}, {
   3.8302284861733723`*^9, 3.830228497544178*^9}, {3.832262831149509*^9, 
   3.832262848366374*^9}, {3.836281303228064*^9, 3.8362813149629927`*^9}, {
   3.8369856297845097`*^9, 3.836985643194397*^9}, {3.836986586994382*^9, 
   3.836986610200004*^9}, {3.839059398711*^9, 3.8390594057308826`*^9}, {
   3.8390594663247004`*^9, 3.839059487259522*^9}, {3.839915306275353*^9, 
   3.8399153116769323`*^9}, {3.839956339029994*^9, 
   3.8399563410265837`*^9}},ExpressionUUID->"439180cf-3bc6-492c-a2b3-\
5bb6aaab4cb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.7935553230209806`", ",", "1.2420961728427284`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.816284670380599*^9, 3.816284743679763*^9, 3.816284815218869*^9, 
   3.81628484924157*^9, 3.816292816472221*^9, 3.8163369927959223`*^9, 
   3.816537102064271*^9, 3.817059267300973*^9, 3.8170595713299522`*^9, 
   3.817464433984942*^9, 3.817468245223771*^9, {3.817573234784335*^9, 
   3.817573254211926*^9}, 3.817575471881971*^9, 3.8175779548282213`*^9, {
   3.817578276149744*^9, 3.817578335842699*^9}, 3.8177208361196737`*^9, 
   3.8177838563902483`*^9, 3.817788953612206*^9, 3.8178133319781113`*^9, 
   3.817813433721726*^9, 3.8178135466123543`*^9, 3.817814736960878*^9, 
   3.819092863707122*^9, 3.81935284074678*^9, 3.8196055460512323`*^9, 
   3.819605891288522*^9, 3.819654246545191*^9, 3.820166409779067*^9, 
   3.820166581370508*^9, 3.820562375675337*^9, 3.820562479253005*^9, 
   3.820649609550305*^9, 3.82066452484311*^9, 3.820664584222148*^9, {
   3.8206646335337963`*^9, 3.820664647842688*^9}, 3.820667006282859*^9, 
   3.820680935319324*^9, 3.820824441521572*^9, 3.820833968732357*^9, 
   3.820836161633589*^9, 3.8231572843055897`*^9, 3.823158035893848*^9, 
   3.823158139209182*^9, 3.823158255089101*^9, {3.823158296176358*^9, 
   3.823158305825676*^9}, {3.823158384513036*^9, 3.823158400629245*^9}, {
   3.823158451101901*^9, 3.82315848009795*^9}, {3.823158569988688*^9, 
   3.823158597177165*^9}, {3.8231586631167097`*^9, 3.823158679732747*^9}, 
   3.823158710858045*^9, 3.8231620147181263`*^9, 3.823163110740055*^9, 
   3.82316321904772*^9, {3.823163265014657*^9, 3.823163287668508*^9}, 
   3.823236781356391*^9, 3.8232382878294373`*^9, 3.8232430863040037`*^9, 
   3.8233279046814404`*^9, 3.82478771992892*^9, 3.827298978153089*^9, 
   3.8272992294321632`*^9, 3.828412824081642*^9, 3.8284132929420958`*^9, {
   3.8284140629906607`*^9, 3.828414107789991*^9}, 3.8284145997000103`*^9, 
   3.828414920100409*^9, 3.8284161216274977`*^9, {3.8285187505711946`*^9, 
   3.8285187658169127`*^9}, {3.828518812936721*^9, 3.828518821074985*^9}, 
   3.828678535178124*^9, 3.829900134143216*^9, 3.8299011856113443`*^9, {
   3.829901301169256*^9, 3.829901329385808*^9}, 3.829901851406526*^9, 
   3.829902231297964*^9, 3.830228508541333*^9, 3.8302288502745*^9, 
   3.83087978810984*^9, 3.831449218533957*^9, 3.831625296504834*^9, 
   3.831971150481489*^9, 3.8322577429336557`*^9, 3.835164684023573*^9, 
   3.835758549501299*^9, 3.836281329517425*^9, 3.836284068335292*^9, 
   3.836457198313225*^9, 3.8369019756333714`*^9, 3.836986628133595*^9, 
   3.837155253224173*^9, 3.838364477807549*^9, 3.838441086792349*^9, 
   3.838783993350993*^9, 3.839053238037306*^9, 3.83905939300946*^9, 
   3.839059426108232*^9, {3.8390594830398407`*^9, 3.839059488648044*^9}, 
   3.83905987503181*^9, 3.839915270565751*^9, 3.839915312471661*^9, 
   3.839956341901984*^9, 3.84001881047501*^9, 3.840036790669992*^9, 
   3.840041618372861*^9, 3.840083508137208*^9, 3.840090153819203*^9, 
   3.842423750987681*^9, 3.842426351660478*^9, 3.8424267115700483`*^9, 
   3.842429083187497*^9, 3.842430007987193*^9, 3.842500053552061*^9, 
   3.842502664061386*^9, 3.8425043384407187`*^9, 3.84250558990767*^9, 
   3.8425987816526537`*^9, 3.842600493617867*^9, 3.8428887120978737`*^9, 
   3.843204752984355*^9, 3.843720606101376*^9, 
   3.849781386349926*^9},ExpressionUUID->"8af6749a-ba75-49f2-9781-\
49218a081198"],

Cell[BoxData["3.035651495863709`"], "Output",
 CellChangeTimes->{
  3.816284670380599*^9, 3.816284743679763*^9, 3.816284815218869*^9, 
   3.81628484924157*^9, 3.816292816472221*^9, 3.8163369927959223`*^9, 
   3.816537102064271*^9, 3.817059267300973*^9, 3.8170595713299522`*^9, 
   3.817464433984942*^9, 3.817468245223771*^9, {3.817573234784335*^9, 
   3.817573254211926*^9}, 3.817575471881971*^9, 3.8175779548282213`*^9, {
   3.817578276149744*^9, 3.817578335842699*^9}, 3.8177208361196737`*^9, 
   3.8177838563902483`*^9, 3.817788953612206*^9, 3.8178133319781113`*^9, 
   3.817813433721726*^9, 3.8178135466123543`*^9, 3.817814736960878*^9, 
   3.819092863707122*^9, 3.81935284074678*^9, 3.8196055460512323`*^9, 
   3.819605891288522*^9, 3.819654246545191*^9, 3.820166409779067*^9, 
   3.820166581370508*^9, 3.820562375675337*^9, 3.820562479253005*^9, 
   3.820649609550305*^9, 3.82066452484311*^9, 3.820664584222148*^9, {
   3.8206646335337963`*^9, 3.820664647842688*^9}, 3.820667006282859*^9, 
   3.820680935319324*^9, 3.820824441521572*^9, 3.820833968732357*^9, 
   3.820836161633589*^9, 3.8231572843055897`*^9, 3.823158035893848*^9, 
   3.823158139209182*^9, 3.823158255089101*^9, {3.823158296176358*^9, 
   3.823158305825676*^9}, {3.823158384513036*^9, 3.823158400629245*^9}, {
   3.823158451101901*^9, 3.82315848009795*^9}, {3.823158569988688*^9, 
   3.823158597177165*^9}, {3.8231586631167097`*^9, 3.823158679732747*^9}, 
   3.823158710858045*^9, 3.8231620147181263`*^9, 3.823163110740055*^9, 
   3.82316321904772*^9, {3.823163265014657*^9, 3.823163287668508*^9}, 
   3.823236781356391*^9, 3.8232382878294373`*^9, 3.8232430863040037`*^9, 
   3.8233279046814404`*^9, 3.82478771992892*^9, 3.827298978153089*^9, 
   3.8272992294321632`*^9, 3.828412824081642*^9, 3.8284132929420958`*^9, {
   3.8284140629906607`*^9, 3.828414107789991*^9}, 3.8284145997000103`*^9, 
   3.828414920100409*^9, 3.8284161216274977`*^9, {3.8285187505711946`*^9, 
   3.8285187658169127`*^9}, {3.828518812936721*^9, 3.828518821074985*^9}, 
   3.828678535178124*^9, 3.829900134143216*^9, 3.8299011856113443`*^9, {
   3.829901301169256*^9, 3.829901329385808*^9}, 3.829901851406526*^9, 
   3.829902231297964*^9, 3.830228508541333*^9, 3.8302288502745*^9, 
   3.83087978810984*^9, 3.831449218533957*^9, 3.831625296504834*^9, 
   3.831971150481489*^9, 3.8322577429336557`*^9, 3.835164684023573*^9, 
   3.835758549501299*^9, 3.836281329517425*^9, 3.836284068335292*^9, 
   3.836457198313225*^9, 3.8369019756333714`*^9, 3.836986628133595*^9, 
   3.837155253224173*^9, 3.838364477807549*^9, 3.838441086792349*^9, 
   3.838783993350993*^9, 3.839053238037306*^9, 3.83905939300946*^9, 
   3.839059426108232*^9, {3.8390594830398407`*^9, 3.839059488648044*^9}, 
   3.83905987503181*^9, 3.839915270565751*^9, 3.839915312471661*^9, 
   3.839956341901984*^9, 3.84001881047501*^9, 3.840036790669992*^9, 
   3.840041618372861*^9, 3.840083508137208*^9, 3.840090153819203*^9, 
   3.842423750987681*^9, 3.842426351660478*^9, 3.8424267115700483`*^9, 
   3.842429083187497*^9, 3.842430007987193*^9, 3.842500053552061*^9, 
   3.842502664061386*^9, 3.8425043384407187`*^9, 3.84250558990767*^9, 
   3.8425987816526537`*^9, 3.842600493617867*^9, 3.8428887120978737`*^9, 
   3.843204752984355*^9, 3.843720606101376*^9, 
   3.849781386366344*^9},ExpressionUUID->"35da022e-fedf-436e-a374-\
b84753415545"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Tau]1Min", ",", "\[Tau]2Min"}], "}"}], "/", "\[Pi]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.843210193556513*^9, 
  3.8432101970673857`*^9}},ExpressionUUID->"10b6821a-048c-4da4-8c74-\
05590f9e7ce4"],

Cell[BoxData["3.035651495863709`"], "Output",
 CellChangeTimes->{3.8432101975094852`*^9, 3.843720606154385*^9, 
  3.84978138658458*^9},ExpressionUUID->"90968284-3a11-48d0-a2c2-0eda66f85478"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Optimization of the measurement time/ strength with total photon number \
constrain\
\>", "Subsection",
 CellChangeTimes->{{3.8232368719153013`*^9, 3.8232368887278833`*^9}, {
  3.835758749852586*^9, 3.835758756008647*^9}, {3.839090463334532*^9, 
  3.839090467303162*^9}},ExpressionUUID->"7f78636a-b24f-411e-b644-\
e421fea8b132"],

Cell[TextData[{
 StyleBox["Now we consider that all measurement times i.e. number of photon \
per measurement and the timings can vary, under the constrain that ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], "3"], 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox["n", "i"], "\[RightAngleBracket]"}], " ", "/", "3"}]}], 
    "=", " ", 
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox["n", "ref"], "\[RightAngleBracket]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "885c9c17-a85e-4f93-8bfe-3855acd952f0"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox["n", "ref"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6b825c3f-f6c7-435c-a9d7-08984d57fe67"],
 "\[RightAngleBracket] is the photon number found in the naive sequence \
optimization. \nWe expect, that, as minimum, this has to be equally good as \
the previous result, since that is a particular case of this more general \
scenario. \nDifferent numerical optimization methods were used. We report \
only the one that found the best solution.\nIn the previous steps, the \
default method already gives the best possible solution. "
}], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}, {3.839058063246929*^9, 3.839058103764513*^9}, {
   3.83905879091852*^9, 3.839059066205126*^9}, {3.839059258566992*^9, 
   3.839059372029704*^9}, {3.839059507449752*^9, 3.839059517529756*^9}, {
   3.839059555404182*^9, 3.839059718997942*^9}, {3.8390600245871887`*^9, 
   3.839060089856576*^9}, {3.83906023931593*^9, 3.8390603031026487`*^9}, {
   3.83906033967723*^9, 3.83906038994587*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"b59f5d7d-4172-4fc3-aae2-f2ffd720eab9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"params2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"g", "\[Rule]", " ", 
      RowBox[{"gf", "[", "powMin", "]"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", " ", "1."}], ",", 
     RowBox[{"p", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"P", "\[Rule]", " ", "powMin"}], ",", 
     RowBox[{"\[Phi]l", "\[Rule]", " ", 
      RowBox[{"\[CapitalPhi]l", "[", "powMin", "]"}]}], ",", 
     RowBox[{"J", "\[Rule]", " ", 
      RowBox[{"Natoms", "/", "2"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MSE2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"E\[Delta]\[Omega]", "[", 
      RowBox[{"V5", ",", "G5"}], "]"}], "/.", "inputRules"}], "/.", 
    "params2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinPower", "=", 
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", "MSE2", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Tau]1", "\[GreaterEqual]", 
        RowBox[{"1.", "\[Pi]"}]}], "&&", 
       RowBox[{"\[Tau]2", "\[GreaterEqual]", "1.5"}], "&&", 
       RowBox[{"\[Tau]1", "\[LessEqual]", 
        RowBox[{"1.5", " ", "\[Pi]"}]}], " ", "&&", 
       RowBox[{"\[Tau]2", "\[LessEqual]", 
        RowBox[{"2.", "\[Pi]"}]}], "&&", 
       RowBox[{"\[CapitalDelta]", "\[GreaterEqual]", "0.1"}], " ", "&&", " ", 
       
       RowBox[{"\[CapitalDelta]", "\[LessEqual]", " ", ".9"}], 
       "\[IndentingNewLine]", "&&", 
       RowBox[{"\[Tau]m1", "\[GreaterEqual]", 
        RowBox[{"2.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], "&&", 
       RowBox[{"\[Tau]m2", "\[GreaterEqual]", " ", 
        RowBox[{"2.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], "&&", 
       RowBox[{"\[Tau]m3", "\[GreaterEqual]", 
        RowBox[{"2.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}]}], "&&", 
       RowBox[{
        RowBox[{"3", " ", "\[Tau]mMinNaive"}], "\[GreaterEqual]", " ", 
        RowBox[{"\[Tau]m1", "+", "\[Tau]m2", "+", "\[Tau]m3"}]}]}]}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
     "\[CapitalDelta]", ",", "\[Tau]1", ",", "\[Tau]2", ",", "\[Tau]m1", ",", 
      "\[Tau]m2", ",", "\[Tau]m3"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<RandomSearch\>\"", ",", " ", 
       RowBox[{"\"\<SearchPoints\>\"", "\[Rule]", " ", "50"}], ",", 
       RowBox[{"\"\<RandomSeed\>\"", "\[Rule]", " ", "123"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.830229426710803*^9, 3.830229452132119*^9}, {
   3.8302295703521013`*^9, 3.83022957047078*^9}, {3.8302299399423637`*^9, 
   3.830229963789056*^9}, {3.8302300156016397`*^9, 3.8302300159120913`*^9}, {
   3.830230086455536*^9, 3.830230106462697*^9}, {3.830230276050791*^9, 
   3.83023028509088*^9}, {3.830230319486953*^9, 3.830230333782281*^9}, {
   3.830230429709214*^9, 3.830230461505796*^9}, {3.830230535422201*^9, 
   3.830230535772811*^9}, {3.8302306045290613`*^9, 3.8302306297227783`*^9}, {
   3.8322628769159203`*^9, 3.832262902040452*^9}, {3.835164829348213*^9, 
   3.835164829945263*^9}, 3.8351721458188477`*^9, {3.8351722012294817`*^9, 
   3.8351722221359158`*^9}, {3.8351734350021067`*^9, 3.83517343925133*^9}, {
   3.836281404906361*^9, 3.836281415904285*^9}, {3.836282252528561*^9, 
   3.836282252601862*^9}, 3.836985926059061*^9, {3.8369860549930553`*^9, 
   3.836986055097866*^9}, {3.836986131207632*^9, 3.836986141172097*^9}, {
   3.83698627508243*^9, 3.836986353779922*^9}, {3.838364529812675*^9, 
   3.8383645507942753`*^9}, {3.83844155955625*^9, 3.838441563452998*^9}, 
   3.839059740104006*^9, 3.839059902768422*^9, 3.839059937569909*^9, {
   3.839059983133122*^9, 3.8390600366436987`*^9}, {3.839060165000599*^9, 
   3.839060220110211*^9}, {3.840096605986918*^9, 
   3.840096614675219*^9}},ExpressionUUID->"61525531-5670-42a1-bf6a-\
38ce5ebc1d54"],

Cell[BoxData[
 TemplateBox[{
  "NMinimize","incst",
   "\"\\!\\(\\*RowBox[{\\\"NMinimize\\\"}]\\) was unable to generate any \
initial points satisfying the inequality constraints \\!\\(\\*RowBox[{\\\"{\\\
\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"0.000014328097700961908`\\\"}], \\\
\"+\\\", \\\"\[Tau]m1\\\", \\\"+\\\", \\\"\[Tau]m2\\\", \\\"+\\\", \
\\\"\[Tau]m3\\\"}], \\\"\[LessEqual]\\\", \\\"0\\\"}], \\\"}\\\"}]\\). The \
initial region specified may not contain any feasible points. Changing the \
initial region or specifying explicit initial points may provide a better \
solution.\"",2,3745,164,30449590724576636008,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.842423756776451*^9, 3.842426357793112*^9, 
  3.842426717288175*^9, 3.842429089015442*^9, 3.842430013782919*^9, 
  3.8425000592651253`*^9, 3.842502669790452*^9, 3.842504344498177*^9, 
  3.842505595725389*^9, 3.842598787424905*^9, 3.842600499363871*^9, 
  3.842888718799962*^9, 3.843204759955454*^9, 3.843720612637895*^9, 
  3.8497813929851217`*^9},ExpressionUUID->"0d21e155-70ba-433e-9864-\
d13a402447b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.5191547616531475`*^-6", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "\[Rule]", "0.6153833199104284`"}], ",", 
     RowBox[{"\[Tau]1", "\[Rule]", "3.9912460026506666`"}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", "5.406879275529999`"}], ",", 
     RowBox[{"\[Tau]m1", "\[Rule]", "2.2399177961483575`*^-6"}], ",", 
     RowBox[{"\[Tau]m2", "\[Rule]", "3.5884732280895025`*^-6"}], ",", 
     RowBox[{"\[Tau]m3", "\[Rule]", "8.504369541537`*^-6"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.842423843722762*^9, 3.842426444954318*^9, 
  3.842426802969528*^9, 3.84242917435441*^9, 3.842430104524016*^9, 
  3.842500142992325*^9, 3.8425027598763866`*^9, 3.842504440018263*^9, 
  3.842505674290402*^9, 3.842598886249763*^9, 3.8426005797690353`*^9, 
  3.8428888106906147`*^9, 3.843204853587679*^9, 3.843720690959991*^9, 
  3.849781476178602*^9},ExpressionUUID->"222e23e3-2ea3-4584-9078-\
74c3bfb80411"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"powerMin", " ", "=", " ", 
   RowBox[{"MinPower", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]1MinPower", "=", 
   RowBox[{"\[Tau]1", "/.", 
    RowBox[{
    "MinPower", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2MinPower", "=", 
   RowBox[{"\[Tau]2", "/.", 
    RowBox[{
    "MinPower", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]MinPower", "=", 
   RowBox[{"\[CapitalDelta]", "/.", 
    RowBox[{
    "MinPower", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PPower", "=", 
   RowBox[{"power2", "/.", 
    RowBox[{
    "MinPower", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"taum1Min", "=", 
   RowBox[{"\[Tau]m1", "/.", 
    RowBox[{
    "MinPower", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"taum2Min", "=", 
   RowBox[{"\[Tau]m2", "/.", 
    RowBox[{
    "MinPower", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"taum3Min", "=", 
   RowBox[{"\[Tau]m3", "/.", 
    RowBox[{
    "MinPower", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timingPower", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]1", "\[Rule]", "\[Tau]1MinPower"}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", "\[Tau]2MinPower"}], ",", 
     RowBox[{"power2", "\[Rule]", " ", "PPower"}], ",", 
     RowBox[{"\[Tau]m1", "\[Rule]", " ", "taum1Min"}], ",", 
     RowBox[{"\[Tau]m2", "\[Rule]", " ", "taum2Min"}], ",", 
     RowBox[{"\[Tau]m3", "\[Rule]", " ", "taum3Min"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mseoptp", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"MSE2", "/.", "timingPower"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yoptpower", "=", 
   RowBox[{"mseoptp", "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yoptpowerr", "=", 
   RowBox[{"mseoptp", "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "xr"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\[Tau]1MinPower", ",", "\[Tau]2MinPower"}], "}"}], "/", 
  "\[Pi]"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Tau]1MinPower", ",", "\[Tau]2MinPower"}], "}"}], "/", 
   "\[Pi]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NL", "[", 
    RowBox[{"powMin", ",", "taum1Min"}], "]"}], ",", 
   RowBox[{"NL", "[", 
    RowBox[{"powMin", ",", "taum2Min"}], "]"}], ",", 
   RowBox[{"NL", "[", 
    RowBox[{"powMin", ",", "taum3Min"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.823236925030864*^9, 3.823237163889658*^9}, {
  3.823237270027516*^9, 3.823237314893918*^9}, {3.8232374600236187`*^9, 
  3.823237484779887*^9}, {3.823237580672847*^9, 3.823237587384596*^9}, {
  3.823238337959477*^9, 3.823238339831373*^9}, {3.829901889496828*^9, 
  3.8299018955066967`*^9}, {3.830229229191924*^9, 3.8302293258033657`*^9}, {
  3.830229642982757*^9, 3.8302296733748503`*^9}, {3.830230045133885*^9, 
  3.830230047365464*^9}, {3.830230484780561*^9, 3.830230514786188*^9}, {
  3.835170109083165*^9, 3.83517014761154*^9}, {3.836284074614382*^9, 
  3.836284084220963*^9}, {3.8369856712042437`*^9, 3.836985712960471*^9}, {
  3.8390597430229597`*^9, 3.8390597438661613`*^9}, {3.839060421276163*^9, 
  3.8390604398794813`*^9}, {3.839915548574288*^9, 3.839915576810519*^9}, {
  3.843210237697545*^9, 
  3.84321024271364*^9}},ExpressionUUID->"0d2b7b20-34f2-4dbf-971e-\
d331e098250a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2704530608352433`", ",", "1.7210631268034506`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.830229756249425*^9, {3.830230029176939*^9, 3.8302300480731697`*^9}, 
   3.8302303515735903`*^9, {3.830230482269463*^9, 3.83023051541646*^9}, 
   3.830230553408875*^9, 3.830230646794126*^9, 3.830879797853134*^9, 
   3.830879869330163*^9, 3.831449228618779*^9, {3.831625306905933*^9, 
   3.831625330926338*^9}, 3.8319711605547943`*^9, 3.831971243288457*^9, 
   3.832258512153947*^9, 3.835164812106348*^9, 3.835164965103568*^9, 
   3.8351701481312532`*^9, 3.835173178726706*^9, 3.8351741535011806`*^9, 
   3.835758691792755*^9, 3.836282161236516*^9, 3.836282220522962*^9, 
   3.836282408066321*^9, 3.8362838324175873`*^9, 3.836284153105369*^9, 
   3.836457335454873*^9, 3.8369021412731447`*^9, 3.836986691191238*^9, 
   3.837155264566869*^9, 3.838364498370446*^9, 3.8383645678067503`*^9, 
   3.838441123654985*^9, 3.838441719180904*^9, 3.838784115451796*^9, 
   3.8390533586951723`*^9, 3.839060307746416*^9, 3.839060393761538*^9, {
   3.839060435469121*^9, 3.839060440520249*^9}, 3.839915544951234*^9, 
   3.839915577417704*^9, 3.840018823424301*^9, 3.840036803300495*^9, 
   3.8400416318790197`*^9, 3.8400835203297043`*^9, 3.8400901663159924`*^9, 
   3.8424238439344473`*^9, 3.8424264451241283`*^9, 3.84242680312772*^9, 
   3.8424291744944677`*^9, 3.8424301048203087`*^9, 3.842500143138823*^9, 
   3.8425027600811243`*^9, 3.842504440172472*^9, 3.842505674522112*^9, 
   3.842598886454213*^9, 3.842600580026477*^9, 3.842888810896056*^9, 
   3.8432048536974916`*^9, 3.8432102432748938`*^9, 3.8437206911586246`*^9, 
   3.849781476440092*^9},ExpressionUUID->"880bc506-edcd-4684-98e2-\
cb078d20785a"],

Cell[BoxData["2.9915161876386938`"], "Output",
 CellChangeTimes->{
  3.830229756249425*^9, {3.830230029176939*^9, 3.8302300480731697`*^9}, 
   3.8302303515735903`*^9, {3.830230482269463*^9, 3.83023051541646*^9}, 
   3.830230553408875*^9, 3.830230646794126*^9, 3.830879797853134*^9, 
   3.830879869330163*^9, 3.831449228618779*^9, {3.831625306905933*^9, 
   3.831625330926338*^9}, 3.8319711605547943`*^9, 3.831971243288457*^9, 
   3.832258512153947*^9, 3.835164812106348*^9, 3.835164965103568*^9, 
   3.8351701481312532`*^9, 3.835173178726706*^9, 3.8351741535011806`*^9, 
   3.835758691792755*^9, 3.836282161236516*^9, 3.836282220522962*^9, 
   3.836282408066321*^9, 3.8362838324175873`*^9, 3.836284153105369*^9, 
   3.836457335454873*^9, 3.8369021412731447`*^9, 3.836986691191238*^9, 
   3.837155264566869*^9, 3.838364498370446*^9, 3.8383645678067503`*^9, 
   3.838441123654985*^9, 3.838441719180904*^9, 3.838784115451796*^9, 
   3.8390533586951723`*^9, 3.839060307746416*^9, 3.839060393761538*^9, {
   3.839060435469121*^9, 3.839060440520249*^9}, 3.839915544951234*^9, 
   3.839915577417704*^9, 3.840018823424301*^9, 3.840036803300495*^9, 
   3.8400416318790197`*^9, 3.8400835203297043`*^9, 3.8400901663159924`*^9, 
   3.8424238439344473`*^9, 3.8424264451241283`*^9, 3.84242680312772*^9, 
   3.8424291744944677`*^9, 3.8424301048203087`*^9, 3.842500143138823*^9, 
   3.8425027600811243`*^9, 3.842504440172472*^9, 3.842505674522112*^9, 
   3.842598886454213*^9, 3.842600580026477*^9, 3.842888810896056*^9, 
   3.8432048536974916`*^9, 3.8432102432748938`*^9, 3.8437206911586246`*^9, 
   3.8497814764827538`*^9},ExpressionUUID->"c0797d99-c693-47c2-bde6-\
b102f9e50ddc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.369574918016286`*^9", ",", "5.398246937515046`*^9", ",", 
   "1.2793375877445253`*^10"}], "}"}]], "Output",
 CellChangeTimes->{
  3.830229756249425*^9, {3.830230029176939*^9, 3.8302300480731697`*^9}, 
   3.8302303515735903`*^9, {3.830230482269463*^9, 3.83023051541646*^9}, 
   3.830230553408875*^9, 3.830230646794126*^9, 3.830879797853134*^9, 
   3.830879869330163*^9, 3.831449228618779*^9, {3.831625306905933*^9, 
   3.831625330926338*^9}, 3.8319711605547943`*^9, 3.831971243288457*^9, 
   3.832258512153947*^9, 3.835164812106348*^9, 3.835164965103568*^9, 
   3.8351701481312532`*^9, 3.835173178726706*^9, 3.8351741535011806`*^9, 
   3.835758691792755*^9, 3.836282161236516*^9, 3.836282220522962*^9, 
   3.836282408066321*^9, 3.8362838324175873`*^9, 3.836284153105369*^9, 
   3.836457335454873*^9, 3.8369021412731447`*^9, 3.836986691191238*^9, 
   3.837155264566869*^9, 3.838364498370446*^9, 3.8383645678067503`*^9, 
   3.838441123654985*^9, 3.838441719180904*^9, 3.838784115451796*^9, 
   3.8390533586951723`*^9, 3.839060307746416*^9, 3.839060393761538*^9, {
   3.839060435469121*^9, 3.839060440520249*^9}, 3.839915544951234*^9, 
   3.839915577417704*^9, 3.840018823424301*^9, 3.840036803300495*^9, 
   3.8400416318790197`*^9, 3.8400835203297043`*^9, 3.8400901663159924`*^9, 
   3.8424238439344473`*^9, 3.8424264451241283`*^9, 3.84242680312772*^9, 
   3.8424291744944677`*^9, 3.8424301048203087`*^9, 3.842500143138823*^9, 
   3.8425027600811243`*^9, 3.842504440172472*^9, 3.842505674522112*^9, 
   3.842598886454213*^9, 3.842600580026477*^9, 3.842888810896056*^9, 
   3.8432048536974916`*^9, 3.8432102432748938`*^9, 3.8437206911586246`*^9, 
   3.8497814764981203`*^9},ExpressionUUID->"11177c62-e83c-4f81-aff7-\
7bc0e31e7c95"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.843210234094777*^9},ExpressionUUID->"00777079-9838-4a8c-a663-\
8b877782c30b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Without photon number constrain", "Subsection",
 CellChangeTimes->{{3.835758782346347*^9, 3.8357587874429817`*^9}, {
  3.839090455174008*^9, 
  3.839090456394045*^9}},ExpressionUUID->"4850c37d-4f6d-4aa2-96c9-\
c0956106dafe"],

Cell[TextData[StyleBox["In this final optimization, we only fix the \
atom-light coupling factor, and let free all other parameters to allow a full \
optimization of the MSE",
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}, {3.839058063246929*^9, 3.839058103764513*^9}, {
   3.83905879091852*^9, 3.839059066205126*^9}, {3.839059258566992*^9, 
   3.839059372029704*^9}, {3.839059507449752*^9, 3.839059517529756*^9}, {
   3.839059555404182*^9, 3.839059718997942*^9}, {3.8390600245871887`*^9, 
   3.839060089856576*^9}, {3.83906023931593*^9, 3.8390603031026487`*^9}, {
   3.83906033967723*^9, 3.83906038994587*^9}, {3.8390604737385387`*^9, 
   3.8390605335484543`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"e9f63077-9fa5-4bb9-b1eb-cef31364cee6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"params3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"g", "\[Rule]", " ", 
      RowBox[{"gf", "[", "powMin", "]"}]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", " ", "1."}], ",", 
     RowBox[{"p", "\[Rule]", " ", "1"}], ",", 
     RowBox[{"P", "\[Rule]", " ", "powMin"}], ",", 
     RowBox[{"\[Phi]l", "\[Rule]", " ", 
      RowBox[{"\[CapitalPhi]l", "[", "powMin", "]"}]}], ",", 
     RowBox[{"J", "\[Rule]", " ", 
      RowBox[{"Natoms", "/", "2"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"MSE3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"E\[Delta]\[Omega]", "[", 
      RowBox[{"V5", ",", "G5"}], "]"}], "/.", "inputRules"}], "/.", 
    "params3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MinPower3", "=", 
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Abs", "[", "MSE3", "]"}], ",", 
      RowBox[{
       RowBox[{"\[Tau]1", "\[GreaterEqual]", "0.1"}], "&&", 
       RowBox[{"\[Tau]2", "\[GreaterEqual]", "0.1"}], "&&", 
       RowBox[{"\[Tau]1", "\[LessEqual]", " ", 
        RowBox[{"2", " ", "\[Pi]"}]}], " ", "&&", 
       RowBox[{"\[Tau]2", "\[LessEqual]", 
        RowBox[{"2", "\[Pi]"}]}], "&&", " ", 
       RowBox[{"\[CapitalDelta]", "\[GreaterEqual]", "0.5"}], " ", "&&", " ", 
       
       RowBox[{"\[CapitalDelta]", "\[LessEqual]", " ", "1."}], 
       "\[IndentingNewLine]", "&&", 
       RowBox[{"\[Tau]m1", "\[GreaterEqual]", 
        RowBox[{"1.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}]}], "&&", 
       RowBox[{"\[Tau]m2", "\[GreaterEqual]", " ", 
        RowBox[{"1.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}]}], "&&", 
       RowBox[{"\[Tau]m3", "\[GreaterEqual]", 
        RowBox[{"1.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "7"}]]}]}], "&&", 
       RowBox[{"\[Tau]m1", "\[LessEqual]", " ", 
        RowBox[{"5.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]]}]}], "&&", 
       RowBox[{"\[Tau]m2", "\[LessEqual]", " ", 
        RowBox[{"5.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]]}]}], "&&", 
       RowBox[{"\[Tau]m3", "\[LessEqual]", " ", 
        RowBox[{"9.", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "5"}]]}]}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[CapitalDelta]", ",", "\[Tau]1", ",", "\[Tau]2", ",", "\[Tau]m1", ",", 
      "\[Tau]m2", ",", "\[Tau]m3"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<RandomSearch\>\"", ",", " ", 
       RowBox[{"\"\<SearchPoints\>\"", "\[Rule]", " ", "50"}], ",", 
       RowBox[{"\"\<RandomSeed\>\"", "\[Rule]", " ", "123"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.835758792062907*^9, 3.835758792136093*^9}, {
   3.835758902834311*^9, 3.83575895067037*^9}, {3.835759114190032*^9, 
   3.835759120623893*^9}, {3.836282533720313*^9, 3.8362825428174686`*^9}, {
   3.8362827757806473`*^9, 3.8362827767307587`*^9}, {3.839060398703183*^9, 
   3.839060403305718*^9}, {3.839060447073341*^9, 3.839060452549878*^9}, {
   3.839915782123682*^9, 3.8399158056962557`*^9}, 3.840087916601454*^9, {
   3.8432103927552643`*^9, 3.843210429187521*^9}, {3.843229189543901*^9, 
   3.843229194939842*^9}, 
   3.843237164624374*^9},ExpressionUUID->"5f4cd9f4-63e3-4896-8b6e-\
36c6693d6238"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.211672066713296`*^-6", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "\[Rule]", "0.5926937875006826`"}], ",", 
     RowBox[{"\[Tau]1", "\[Rule]", "4.0543146132214005`"}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", "5.462254919711974`"}], ",", 
     RowBox[{"\[Tau]m1", "\[Rule]", "6.500292281567228`*^-6"}], ",", 
     RowBox[{"\[Tau]m2", "\[Rule]", "0.000014104371023141786`"}], ",", 
     RowBox[{"\[Tau]m3", "\[Rule]", "0.00009`"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.835759058412292*^9, 3.835759219636694*^9, 3.836282647162393*^9, 
   3.836282876169561*^9, 3.8364574262514067`*^9, 3.836902236350458*^9, 
   3.836986795106497*^9, 3.837155365700431*^9, 3.838364664591998*^9, 
   3.838441217780799*^9, 3.838784202574314*^9, 3.839053445273741*^9, 
   3.839060416670453*^9, 3.839060471612173*^9, {3.839915794401046*^9, 
   3.8399158173388147`*^9}, 3.8400188340392017`*^9, 3.840036813904108*^9, 
   3.8400416431043663`*^9, 3.8400835306417913`*^9, 3.840087982150112*^9, 
   3.8400902272123117`*^9, 3.8424239079424877`*^9, 3.8424265116708927`*^9, 
   3.842426867499205*^9, 3.842429243971568*^9, 3.8424301769252863`*^9, 
   3.842500208012772*^9, 3.842502828244235*^9, 3.842504508871119*^9, 
   3.842505739633853*^9, 3.842598954845764*^9, 3.842600644554297*^9, 
   3.8428888821234503`*^9, 3.843204936195856*^9, 3.843210498375972*^9, 
   3.8432292673070602`*^9, 3.843720753225877*^9, 
   3.849781545283225*^9},ExpressionUUID->"edd1d88c-8c9f-4c6b-9733-\
737a279ecf94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"powerMin3", " ", "=", " ", 
   RowBox[{"MinPower3", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]1MinPower3", "=", 
   RowBox[{"\[Tau]1", "/.", 
    RowBox[{
    "MinPower3", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]2MinPower3", "=", 
   RowBox[{"\[Tau]2", "/.", 
    RowBox[{
    "MinPower3", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]MinPower3", "=", 
   RowBox[{"\[CapitalDelta]", "/.", 
    RowBox[{
    "MinPower3", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PPower3", "=", 
   RowBox[{"power2", "/.", 
    RowBox[{
    "MinPower3", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"taum1Min3", "=", 
   RowBox[{"\[Tau]m1", "/.", 
    RowBox[{
    "MinPower3", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"taum2Min3", "=", 
   RowBox[{"\[Tau]m2", "/.", 
    RowBox[{
    "MinPower3", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"taum3Min3", "=", 
   RowBox[{"\[Tau]m3", "/.", 
    RowBox[{
    "MinPower3", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"timingPower3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]1", "\[Rule]", "\[Tau]1MinPower3"}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", "\[Tau]2MinPower3"}], ",", 
     RowBox[{"power2", "\[Rule]", " ", "PPower3"}], ",", 
     RowBox[{"\[Tau]m1", "\[Rule]", " ", "taum1Min3"}], ",", 
     RowBox[{"\[Tau]m2", "\[Rule]", " ", "taum2Min3"}], ",", 
     RowBox[{"\[Tau]m3", "\[Rule]", " ", "taum3Min3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mseoptp3", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{"MSE3", "/.", "timingPower3"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yoptpower3", "=", 
   RowBox[{"mseoptp3", "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yoptpowerr3", "=", 
   RowBox[{"mseoptp3", "/.", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "xr"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Total", "[", 
   RowBox[{"{", 
    RowBox[{"\[Tau]1MinPower3", ",", "\[Tau]2MinPower3"}], "}"}], "]"}], "/", 
  "\[Pi]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"\[Tau]1MinPower3", ",", "\[Tau]2MinPower3"}], "}"}], "/", 
  "\[Pi]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"NL", "[", 
    RowBox[{"powMin", ",", "taum1Min3"}], "]"}], ",", 
   RowBox[{"NL", "[", 
    RowBox[{"powMin", ",", "taum2Min3"}], "]"}], ",", 
   RowBox[{"NL", "[", 
    RowBox[{"powMin", ",", "taum3Min3"}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.835758976273233*^9, 3.835759047111579*^9}, 
   3.835759259995829*^9, {3.8362842301800127`*^9, 3.836284241138919*^9}, {
   3.836985718637104*^9, 3.836985751603904*^9}, {3.8370159425453367`*^9, 
   3.8370159532836123`*^9}, {3.839060448455947*^9, 3.839060450027535*^9}, {
   3.8390605420164747`*^9, 3.839060553960033*^9}, {3.8399156995583487`*^9, 
   3.839915708462763*^9}, {3.839915871012445*^9, 3.8399158748911657`*^9}, {
   3.8432324271915827`*^9, 
   3.843232430638678*^9}},ExpressionUUID->"084849e8-afcc-4656-ac4f-\
f7f2c1044ae1"],

Cell[BoxData["3.0292181648881527`"], "Output",
 CellChangeTimes->{
  3.8357590707623777`*^9, {3.835759232765173*^9, 3.835759260707519*^9}, 
   3.836282923184973*^9, 3.836284208625491*^9, 3.836284241894876*^9, 
   3.836457426386285*^9, 3.8369029141239433`*^9, 3.8369869335187817`*^9, 
   3.8370158382172127`*^9, 3.83701595531917*^9, 3.837155365843462*^9, 
   3.838364672594193*^9, 3.838441265780551*^9, 3.838784202702731*^9, 
   3.839053445389119*^9, {3.8390605370699863`*^9, 3.839060554535945*^9}, 
   3.839915709827351*^9, {3.839915853585651*^9, 3.839915875966419*^9}, 
   3.84001883423209*^9, 3.840036814076248*^9, 3.8400416432466087`*^9, 
   3.8400835308451557`*^9, 3.840090227364975*^9, 3.842423908143961*^9, 
   3.842426511862176*^9, 3.84242686770125*^9, 3.842429244132683*^9, 
   3.842430177087842*^9, 3.842500208167822*^9, 3.8425028284339323`*^9, 
   3.842504509109169*^9, 3.842505739858645*^9, 3.8425989550650883`*^9, 
   3.842600644811626*^9, 3.842888882315995*^9, 3.843204936357312*^9, 
   3.843210353957961*^9, 3.843210520319516*^9, 3.843229990459103*^9, 
   3.843232345528922*^9, 3.84323243181106*^9, 3.843720753423004*^9, 
   3.8497815455338287`*^9},ExpressionUUID->"0c85de0e-8ecb-4a72-8511-\
d9b48b4fcdbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2905284230877834`", ",", "1.738689741800369`"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.8357590707623777`*^9, {3.835759232765173*^9, 3.835759260707519*^9}, 
   3.836282923184973*^9, 3.836284208625491*^9, 3.836284241894876*^9, 
   3.836457426386285*^9, 3.8369029141239433`*^9, 3.8369869335187817`*^9, 
   3.8370158382172127`*^9, 3.83701595531917*^9, 3.837155365843462*^9, 
   3.838364672594193*^9, 3.838441265780551*^9, 3.838784202702731*^9, 
   3.839053445389119*^9, {3.8390605370699863`*^9, 3.839060554535945*^9}, 
   3.839915709827351*^9, {3.839915853585651*^9, 3.839915875966419*^9}, 
   3.84001883423209*^9, 3.840036814076248*^9, 3.8400416432466087`*^9, 
   3.8400835308451557`*^9, 3.840090227364975*^9, 3.842423908143961*^9, 
   3.842426511862176*^9, 3.84242686770125*^9, 3.842429244132683*^9, 
   3.842430177087842*^9, 3.842500208167822*^9, 3.8425028284339323`*^9, 
   3.842504509109169*^9, 3.842505739858645*^9, 3.8425989550650883`*^9, 
   3.842600644811626*^9, 3.842888882315995*^9, 3.843204936357312*^9, 
   3.843210353957961*^9, 3.843210520319516*^9, 3.843229990459103*^9, 
   3.843232345528922*^9, 3.84323243181106*^9, 3.843720753423004*^9, 
   3.849781545551*^9},ExpressionUUID->"c24fd887-4f4c-47ba-93e8-4ee39c9c7570"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "9.778582887911062`*^9", ",", "2.1217624555551533`*^10", ",", 
   "1.3538967507778116`*^11"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8357590707623777`*^9, {3.835759232765173*^9, 3.835759260707519*^9}, 
   3.836282923184973*^9, 3.836284208625491*^9, 3.836284241894876*^9, 
   3.836457426386285*^9, 3.8369029141239433`*^9, 3.8369869335187817`*^9, 
   3.8370158382172127`*^9, 3.83701595531917*^9, 3.837155365843462*^9, 
   3.838364672594193*^9, 3.838441265780551*^9, 3.838784202702731*^9, 
   3.839053445389119*^9, {3.8390605370699863`*^9, 3.839060554535945*^9}, 
   3.839915709827351*^9, {3.839915853585651*^9, 3.839915875966419*^9}, 
   3.84001883423209*^9, 3.840036814076248*^9, 3.8400416432466087`*^9, 
   3.8400835308451557`*^9, 3.840090227364975*^9, 3.842423908143961*^9, 
   3.842426511862176*^9, 3.84242686770125*^9, 3.842429244132683*^9, 
   3.842430177087842*^9, 3.842500208167822*^9, 3.8425028284339323`*^9, 
   3.842504509109169*^9, 3.842505739858645*^9, 3.8425989550650883`*^9, 
   3.842600644811626*^9, 3.842888882315995*^9, 3.843204936357312*^9, 
   3.843210353957961*^9, 3.843210520319516*^9, 3.843229990459103*^9, 
   3.843232345528922*^9, 3.84323243181106*^9, 3.843720753423004*^9, 
   3.849781545589329*^9},ExpressionUUID->"1fb99586-ae21-4cce-834f-\
a80a43e6530c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary of results", "Section",
 CellChangeTimes->{{3.82851566034377*^9, 3.828515665898796*^9}, {
  3.839060925326339*^9, 
  3.839060933013411*^9}},ExpressionUUID->"001573b1-720b-48ab-a5db-\
b86d8bfd9f8d"],

Cell[TextData[StyleBox["Report on the final MSE for each sequence, and \
comparison to the SQL sequence",
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}, {3.839058063246929*^9, 3.839058103764513*^9}, {
   3.83906100299586*^9, 3.83906104377148*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"d4a0b31d-70ec-4b7c-ace0-21cfe95159fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"minsen", " ", "=", " ", 
  RowBox[{"{", 
   RowBox[{
   "sqlMin", ",", "naiveMin", ",", "optMin", ",", "powerMin", ",", 
    "powerMin3"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"improvedB", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"10", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"10", ",", 
       RowBox[{
        RowBox[{"minsen", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "/", 
        RowBox[{"minsen", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", " ", 
  RowBox[{
   RowBox[{"Total", "[", 
    RowBox[{"improvedB", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "i"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.828515516713462*^9, 3.8285155524155283`*^9}, 
   3.828518898715129*^9, {3.8299019495587463`*^9, 3.8299019670492373`*^9}, {
   3.8302294855364656`*^9, 3.8302294858688583`*^9}, {3.835172984057849*^9, 
   3.835172985152416*^9}, {3.8351730218392344`*^9, 3.835173036102068*^9}, {
   3.835759292891943*^9, 3.835759300561026*^9}, 3.835760150340645*^9, {
   3.839061008032589*^9, 
   3.8390610110955343`*^9}},ExpressionUUID->"aeba66da-0da8-4dee-bc33-\
68381dc46408"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000013825802347616963`", ",", "7.181448581288173`*^-6", ",", 
   "5.296930879999805`*^-6", ",", "4.5191547616531475`*^-6", ",", 
   "2.211672066713296`*^-6"}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+KbVY8PK0554/iWbw+v4tQ3jkqin/eA6PIXiVZlQHrN
NYHD/tPeOAYdST1ZAaSvOVmqtgPp8ogrLKeBtM4foVbJmW8cj0+0fmEHpKes
FWZ1ANLeJ/MjnwFpF9djFzJnvXFkVpWsygXSFzduqwPRjxOX/+SbAxQX9zJy
BNJvNh/56Qmke0SzQn2AdHlp7MkEIL1w4e8nSUDa6UMuXwqQnqDb3nN9wRvH
hzUMl24A6VMXKv6B6O2H2tRvAWmbiypzQPSUvezn/gDpoiP9ov+A9DuVZc9B
dPb/2sb/QHqCUwqr7kKgfOKcGyC6xcp32i4gvXY638uQRW8cT544tTgcSD9b
YK+aCKQveeofC1j8xjEmxEz1wbo3jgCOVqqY
  
  "],ExpressionUUID->"31f8cdd3-3fa5-4e96-9445-ad34efa884e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.8447828865564295`"}], ",", 
   RowBox[{"-", "1.3218774946642189`"}], ",", 
   RowBox[{"-", "0.6896709152748594`"}], ",", 
   RowBox[{"-", "3.10336481446753`"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+KbVY8PK0554/iWbw+v4tQ3jkqin/eA6PIXiVZlQHrN
NYHD/tPeOAYdST1ZAaSvOVmqtgPp8ogrLKeBtM4foVbJmW8cj0+0fmEHpKes
FWZ1ANLeJ/MjnwFpF9djFzJnvXFkVpWsygXSFzduqwPRjxOX/+SbAxQX9zJy
BNJvNh/56Qmke0SzQn2AdHlp7MkEIL1w4e8nSUDa6UMuXwqQnqDb3nN9wRvH
hzUMl24A6VMXKv6B6O2H2tRvAWmbiypzQPSUvezn/gDpoiP9ov+A9DuVZc9B
dPb/2sb/QHqCUwqr7kKgfOKcGyC6xcp32i4gvXY638uQRW8cT544tTgcSD9b
YK+aCKQveeofC1j8xvHIbQvVB+veOAIAlVOriQ==
  
  "],ExpressionUUID->"282af0c9-014f-46d0-9485-e9385d7ea717"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.8447828865564295`"}], ",", 
   RowBox[{"-", "4.166660381220648`"}], ",", 
   RowBox[{"-", "4.856331296495507`"}], ",", 
   RowBox[{"-", "7.959696110963037`"}]}], "}"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGBQB+KbVY8PK0554/iWbw+v4tQ3jkqin/eA6PIXiVZlQHrN
NYHD/tPeOAYdST1ZAaSvOVmqtgPp8ogrLKeBtM4foVbJmW8cj0+0fmEHpKes
FWZ1ANLeJ/MjnwFpF9djFzJnvXFkVpWsygXSFzduqwPRjxOX/+SbAxQX9zJy
BNJvNh/56Qmke0SzQn2AdHlp7MkEIL1w4e8nSUDa6UMuXwqQnqDb3nN9wRvH
hzUMl24A6VMXKv6B6O2H2tRvAWmbiypzQPSUvezn/gDpoiP9ov+A9DuVZc9B
dPb/2sb/QHqCUwqr7kKgfOKcGyC6xcp32i4gvXY638uQRW8cT544tTgcSD9b
YK+aCKQveeofC1j8xtEn3FL1wbo3jgCN/aqO
  
  "],ExpressionUUID->"58472c47-2849-4384-ac9e-1822d4240d4e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Plots", "Chapter",
 CellChangeTimes->{{3.839058003398079*^9, 3.839058004347712*^9}, 
   3.8390611453820763`*^9, {3.8390614176398773`*^9, 3.839061418266629*^9}, 
   3.839090313796075*^9},ExpressionUUID->"563fbfbc-5f75-4d01-8696-\
758da09be8ed"],

Cell[CellGroupData[{

Cell["Figure 2", "Subchapter",
 CellChangeTimes->{{3.839058012022663*^9, 
  3.8390580132358513`*^9}},ExpressionUUID->"c7054a6f-e0ba-4104-a4b5-\
cf7940c22e28"],

Cell[CellGroupData[{

Cell["Inset: Measurement strength plot", "Section",
 CellChangeTimes->{{3.823237891874276*^9, 3.823237903403351*^9}, {
  3.839060827078985*^9, 
  3.83906082913813*^9}},ExpressionUUID->"bda0ecfb-5b68-48fd-b20f-\
ba8ab9904267"],

Cell[TextData[StyleBox["Inset of figure 2",
 FontWeight->"Regular"]], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682522833596*^9, 3.82068253079872*^9}, {3.828678127582015*^9, 
   3.828678130052507*^9}, {3.838284098093326*^9, 3.8382840985556087`*^9}, {
   3.838284146157906*^9, 3.838284207006555*^9}, {3.838284502733491*^9, 
   3.838284534113264*^9}, {3.838784758522485*^9, 3.8387847617642517`*^9}, {
   3.839053650346655*^9, 3.839053698606647*^9}, {3.8390537319279757`*^9, 
   3.8390537319281797`*^9}, {3.839053826955326*^9, 3.839053853432785*^9}, {
   3.8390538917369204`*^9, 3.839053979268564*^9}, {3.839054032094763*^9, 
   3.8390541993678627`*^9}, {3.83905566383969*^9, 3.839055689257945*^9}, {
   3.839055728768853*^9, 3.8390557397247047`*^9}, {3.8390573069284773`*^9, 
   3.839057316209998*^9}, {3.839058063246929*^9, 3.839058103764513*^9}, {
   3.839060755248239*^9, 3.839060763631448*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"488d1753-34f2-4cd4-8797-419e3bf4a771"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"timingms", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]Min"}], ",", 
     RowBox[{"\[Tau]1", "\[Rule]", "\[Tau]1Min"}], ",", 
     RowBox[{"\[Tau]2", "\[Rule]", "\[Tau]2Min"}], ",", 
     RowBox[{"power2", "\[Rule]", " ", "5."}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mseoptms", "=", 
   RowBox[{
    RowBox[{"Abs", "[", 
     RowBox[{"MSE2", "/.", "timingms"}], "]"}], "/.", 
    RowBox[{"power2", "\[Rule]", " ", "powMin"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tup", "=", 
   RowBox[{"50", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yms", "=", 
   RowBox[{"mseoptms", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]m1", "\[Rule]", " ", 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"1.", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "7"}]]}], ",", "tup", ",", 
         RowBox[{"1.", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "7"}]]}]}], "]"}]}], ",", 
      RowBox[{"\[Tau]m2", "\[Rule]", " ", 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"1.", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "7"}]]}], ",", "tup", ",", 
         RowBox[{"1.", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "7"}]]}]}], "]"}]}], ",", 
      RowBox[{"\[Tau]m3", "\[Rule]", " ", 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"1.", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "7"}]]}], ",", "tup", ",", 
         RowBox[{"1.", " ", 
          SuperscriptBox["10", 
           RowBox[{"-", "7"}]]}]}], "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xms", "=", 
   RowBox[{
    FractionBox[
     RowBox[{" ", 
      RowBox[{"2", " ", 
       RowBox[{"\[Eta]", "[", 
        RowBox[{"PPower", ",", 
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"1.", " ", 
            SuperscriptBox["10", 
             RowBox[{"-", "7"}]]}], ",", "tup", ",", 
           RowBox[{"1.", " ", 
            SuperscriptBox["10", 
             RowBox[{"-", "7"}]]}]}], "]"}]}], "]"}]}]}], 
     RowBox[{"2", " ", "10000"}]], "/.", 
    RowBox[{"power2", "\[Rule]", " ", "powMin"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ticks", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"xms", ",", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"NL", "[", 
          RowBox[{"5.5", ",", 
           RowBox[{"1", " ", 
            SuperscriptBox["10", 
             RowBox[{"-", "6"}]]}]}], "]"}], ",", 
         RowBox[{"NL", "[", 
          RowBox[{"5.5", ",", 
           RowBox[{"50", " ", 
            SuperscriptBox["10", 
             RowBox[{"-", "6"}]]}]}], "]"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"NL", "[", 
              RowBox[{"5.5", ",", 
               RowBox[{"50", " ", 
                SuperscriptBox["10", 
                 RowBox[{"-", "6"}]]}]}], "]"}], "-", 
             RowBox[{"NL", "[", 
              RowBox[{"5.5", ",", 
               RowBox[{"1", " ", 
                SuperscriptBox["10", 
                 RowBox[{"-", "6"}]]}]}], "]"}]}], ")"}], "/", 
           RowBox[{"Length", "[", "xms", "]"}]}], ")"}]}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"Length", "[", "xms", "]"}]}], "]"}], "]"}]}], "}"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823237929507571*^9, 3.8232380677320623`*^9}, {
   3.823238139385174*^9, 3.823238145054594*^9}, 3.8232383492099657`*^9, {
   3.823238485281939*^9, 3.823238522685742*^9}, {3.8232385662176332`*^9, 
   3.823238765007122*^9}, {3.823238796304055*^9, 3.82323890413986*^9}, {
   3.823238963204935*^9, 3.823238976803491*^9}, {3.823239016983534*^9, 
   3.823239051542152*^9}, {3.82324078061353*^9, 3.823240825891375*^9}, {
   3.823242608645731*^9, 3.823242610872671*^9}, {3.8233269577621*^9, 
   3.823326977142507*^9}, {3.8233274620226603`*^9, 3.823327599149218*^9}, {
   3.8233280106950083`*^9, 3.823328013302822*^9}, {3.823328081808659*^9, 
   3.823328101603894*^9}, {3.823328161600041*^9, 3.8233281616999683`*^9}, {
   3.824789381075034*^9, 3.82478941653253*^9}, {3.824789473386394*^9, 
   3.824789473454658*^9}, {3.824789591510935*^9, 3.8247895935349073`*^9}, {
   3.828506894739626*^9, 3.8285069486667757`*^9}, {3.828506981918745*^9, 
   3.828506994216345*^9}, {3.828516177024658*^9, 3.82851619258384*^9}, {
   3.828516479406426*^9, 3.828516481405307*^9}, {3.828678569017191*^9, 
   3.82867856940493*^9}, {3.8286786189666758`*^9, 3.828678650826941*^9}, {
   3.8286787269893084`*^9, 3.828678730526917*^9}, 3.830230695933707*^9, {
   3.830230772992461*^9, 3.830230792615521*^9}, {3.8302308572990837`*^9, 
   3.830230913854151*^9}, {3.8351652324617863`*^9, 3.835165238139707*^9}, {
   3.835165306388034*^9, 3.8351653311424513`*^9}, {3.836282956250162*^9, 
   3.836282964226966*^9}, {3.8390606814355993`*^9, 
   3.839060733588694*^9}},ExpressionUUID->"f26fd9fb-c2f5-4631-a546-\
7eb2cd825822"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cols", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0.53, 0.81, 0.25], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[0.3533333333333334, 0.54, 0.16666666666666669`],
         
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.53, 0.81, 0.25]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[0.53, 0.81, 0.25]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.53, 0.81, 0.25],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[1., 0.8423264, 0.4188294], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.6666666666666667, 0.5615509333333334, 0.2792196],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[1., 0.8423264, 0.4188294]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[1., 0.8423264, 0.4188294]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[1., 0.8423264, 0.4188294],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0.9917508, 0.5901996, 0.09831576], 
           RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.6611672000000001, 0.39346640000000005`, 0.06554384],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.9917508, 0.5901996, 0.09831576]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[0.9917508, 0.5901996, 0.09831576]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.9917508, 0.5901996, 0.09831576],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[
           0.8647229999999999, 0.3364763999999999, 0.1829199600000001], 
           RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.5764819999999999, 0.22431759999999995`, 0.12194664000000008`],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.8647229999999999, 0.3364763999999999, \
0.1829199600000001]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[
            0.8647229999999999, 0.3364763999999999, 0.1829199600000001]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.8647229999999999, 0.3364763999999999, 0.1829199600000001],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[
           0.4558917999999999, 0.16060319999999997`, 0.4593580000000001], 
           RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.3039278666666666, 0.10706879999999999`, 0.30623866666666677`],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.4558917999999999, 0.16060319999999997, \
0.4593580000000001]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[
            0.4558917999999999, 0.16060319999999997`, 0.4593580000000001]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.4558917999999999, 0.16060319999999997`, 0.4593580000000001],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0., 0., 0.], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[0., 0., 0.],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0., 0., 0.]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0., 0., 0.]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0., 0., 0.],
      Editable->False,
      Selectable->False]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"myinset2", "=", 
  RowBox[{"ListLogPlot", "[", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"xms", ",", "yms"}], "}"}], "]"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", 
       RowBox[{"25", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", "0.018", "]"}], ",", 
       RowBox[{"cols", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameStyle", "\[Rule]", " ", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "25"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\"\<\>\"", ",", "\"\<\>\""}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\[Eta]\>\"", ",", 
         "\"\<|\[Alpha]\!\(\*SuperscriptBox[\(|\), \(2\)]\)\>\""}], "}"}]}], 
      "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"FrameTicks", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2.", " ", 
              SuperscriptBox["10", 
               RowBox[{"-", "6"}]]}], ",", "\"\<2\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"5.", " ", 
              SuperscriptBox["10", 
               RowBox[{"-", "6"}]]}], ",", "\"\<5\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", " ", 
              SuperscriptBox["10", 
               RowBox[{"-", "5"}]]}], ",", "\"\<10\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1.5", " ", 
              SuperscriptBox["10", 
               RowBox[{"-", "5"}]]}], ",", "\"\<15\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"25", " ", 
              SuperscriptBox["10", 
               RowBox[{"-", "6"}]]}], ",", 
             "\"\<\!\(\*SuperscriptBox[\(x10\), \(-6\)]\)\>\""}], "}"}]}], 
          "}"}], ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "0.0", ",", "0.1", ",", "0.2", ",", "0.3", ",", "0.4", ",", "0.5"}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0.0288", ",", "\"\<1.1\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0.13", ",", "\"\<4.7\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
            "0.23", ",", 
             "\"\<8.1\!\(\*SuperscriptBox[\(x10\), \(10\)]\)\>\""}], "}"}]}], 
          "}"}]}], " ", "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.823237929507571*^9, 3.8232380677320623`*^9}, {
   3.823238165094239*^9, 3.823238175241776*^9}, {3.823238535655426*^9, 
   3.82323853588599*^9}, {3.823238810787788*^9, 3.823238810930718*^9}, {
   3.823240995335998*^9, 3.82324108584578*^9}, {3.8232411213914137`*^9, 
   3.823241278366967*^9}, {3.823241523849909*^9, 3.8232415269519873`*^9}, {
   3.823241929797318*^9, 3.8232421206292763`*^9}, {3.823242162970484*^9, 
   3.823242163461155*^9}, {3.823242340700459*^9, 3.823242351304371*^9}, {
   3.823242431002914*^9, 3.823242488629409*^9}, {3.823242519029348*^9, 
   3.8232425277432957`*^9}, {3.823242584998695*^9, 3.823242595091415*^9}, {
   3.823242634342951*^9, 3.823242647117169*^9}, {3.823242732438607*^9, 
   3.82324281075508*^9}, {3.8233280511479807`*^9, 3.823328058239452*^9}, {
   3.8233281102792587`*^9, 3.823328150471274*^9}, {3.824789509135902*^9, 
   3.824789525550391*^9}, {3.824789645969459*^9, 3.8247896491377773`*^9}, {
   3.824789710456765*^9, 3.824789776406267*^9}, {3.824790028642083*^9, 
   3.824790032916008*^9}, {3.828507063462491*^9, 3.828507072662497*^9}, {
   3.8285071163657007`*^9, 3.828507137274003*^9}, {3.828507216094184*^9, 
   3.82850726592878*^9}, {3.828507307481105*^9, 3.828507435178357*^9}, {
   3.8285076657979116`*^9, 3.828507677982552*^9}, {3.828507868125783*^9, 
   3.828507884070438*^9}, {3.828508029780674*^9, 3.828508030667572*^9}, {
   3.828508391579241*^9, 3.828508393566505*^9}, {3.828508851101151*^9, 
   3.828508885861477*^9}, {3.82851650276085*^9, 3.8285165755443707`*^9}, {
   3.828516914355094*^9, 3.828516917031908*^9}, {3.828517030452733*^9, 
   3.828517090645282*^9}, {3.82851713740919*^9, 3.828517184926367*^9}, {
   3.8285172409144707`*^9, 3.828517324363079*^9}, {3.828517547218525*^9, 
   3.828517566317278*^9}, {3.828517659190011*^9, 3.828517670321726*^9}, {
   3.828518574915473*^9, 3.828518575059827*^9}, {3.828678740747897*^9, 
   3.8286787448835917`*^9}, {3.8299003503707943`*^9, 3.829900396967249*^9}, {
   3.8299023153487673`*^9, 3.829902362537238*^9}, {3.830230952291844*^9, 
   3.83023095678907*^9}, {3.8302309915380087`*^9, 3.830231146645289*^9}, {
   3.830231180699337*^9, 3.8302312048097687`*^9}, {3.830879908595676*^9, 
   3.830879951090818*^9}, 3.831451141163815*^9, {3.835170440309196*^9, 
   3.835170440440886*^9}, {3.8357600171699667`*^9, 3.835760017326591*^9}, {
   3.836280253405736*^9, 3.836280282450965*^9}, {3.8362830568035297`*^9, 
   3.83628305786759*^9}, {3.836671289802621*^9, 3.8366714168083467`*^9}, {
   3.836671555893071*^9, 3.836671676884478*^9}, 3.8366717110395727`*^9, {
   3.8366718936874857`*^9, 3.836671934260049*^9}, {3.83667206074292*^9, 
   3.836672065383197*^9}, {3.83667210660603*^9, 3.836672145780871*^9}, {
   3.8366722494514017`*^9, 3.836672282417143*^9}, {3.836672314065526*^9, 
   3.836672314323392*^9}, {3.836672954057398*^9, 3.8366729548440247`*^9}, {
   3.8370195155256033`*^9, 3.837019610818881*^9}, {3.8383646869748783`*^9, 
   3.838364700514082*^9}, {3.838443509708082*^9, 3.838443532946896*^9}, {
   3.8390607364096823`*^9, 3.83906073713169*^9}, {3.8390607749185753`*^9, 
   3.839060775522108*^9}, {3.842601233107399*^9, 3.842601250264399*^9}, {
   3.8431584140320797`*^9, 3.8431584220517473`*^9}, {3.84978175102496*^9, 
   3.849781777849176*^9}, {3.849782322061406*^9, 
   3.849782322152952*^9}},ExpressionUUID->"40dfb075-a0a4-4397-84d2-\
0a493ab2d946"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.9917508, 0.5901996, 0.09831576], PointSize[
     0.0055000000000000005`], Thickness[0.018], LineBox[CompressedData["
1:eJw9mXk8VN//xyVFqURK1hbLvSglKRW9RZRkl4oWW5tQdlH2EqpvZS2VbGXf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      "]]}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, -12.420053289525642`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\"", TraditionalForm], 
     FormBox["\"\"", TraditionalForm]}, {
     FormBox["\"\[Eta]\"", TraditionalForm], 
     FormBox[
     "\"|\[Alpha]\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", 
      TraditionalForm]}},
  FrameStyle->Directive[
    GrayLevel[0], 25],
  FrameTicks->{{{{-13.122363377404328`, 
       FormBox["\"2\"", TraditionalForm]}, {-12.206072645530174`, 
       FormBox["\"5\"", TraditionalForm]}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"10\"", TraditionalForm]}, {-11.107460356862063`, 
       FormBox["\"15\"", TraditionalForm]}, {
       NCache[-Log[40000], -10.596634733096073`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(x10\\), \\(-6\\)]\\)\"", 
        TraditionalForm]}}, {}}, {{{0., 
       FormBox["0.`", TraditionalForm]}, {0.1, 
       FormBox["0.1`", TraditionalForm]}, {0.2, 
       FormBox["0.2`", TraditionalForm]}, {0.3, 
       FormBox["0.3`", TraditionalForm]}, {0.4, 
       FormBox["0.4`", TraditionalForm]}, {0.5, 
       FormBox["0.5`", TraditionalForm]}}, {{0.0288, 
       FormBox["\"1.1\"", TraditionalForm]}, {0.13, 
       FormBox["\"4.7\"", TraditionalForm]}, {0.23, 
       FormBox[
       "\"8.1\\!\\(\\*SuperscriptBox[\\(x10\\), \\(10\\)]\\)\"", 
        TraditionalForm]}}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, 0.2507002744985541}, {-Log[250000], -Log[40000]}}, {{
     0, 0.2507002744985541}, {-12.429216196844383`, -10.596634733096073`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.828517166528305*^9, 3.828517185244442*^9}, {
   3.8285172512407503`*^9, 3.828517325001926*^9}, {3.828517548543062*^9, 
   3.82851756670903*^9}, {3.828517649167162*^9, 3.828517671028553*^9}, 
   3.828518575591511*^9, 3.828678586516449*^9, {3.8286787358179703`*^9, 
   3.82867874529357*^9}, 3.82867880060254*^9, 3.829900179395903*^9, {
   3.8299003608370047`*^9, 3.829900397605432*^9}, 3.829901394052244*^9, 
   3.829901938028655*^9, {3.829902301211297*^9, 3.829902363090541*^9}, 
   3.8302306910951138`*^9, 3.830230800657844*^9, 3.830230922371426*^9, {
   3.8302309538681593`*^9, 3.830230957923135*^9}, 3.830231025636697*^9, 
   3.830231056248763*^9, {3.83023109671912*^9, 3.830231126550188*^9}, {
   3.830231158704563*^9, 3.8302312062302637`*^9}, 3.8308797983175907`*^9, 
   3.830879880016122*^9, {3.8308799104193583`*^9, 3.830879954171338*^9}, 
   3.831449229218693*^9, 3.831449317128316*^9, 3.831451141847548*^9, 
   3.831625307336429*^9, 3.83162534528967*^9, 3.831971161078065*^9, 
   3.831971259517764*^9, 3.832258517040489*^9, {3.832258571537663*^9, 
   3.8322585790910397`*^9}, 3.835164974119714*^9, 3.835165264226329*^9, 
   3.835165341152656*^9, 3.835170440848283*^9, 3.83575870742269*^9, 
   3.8357600179662733`*^9, {3.8362802365494127`*^9, 3.8362802827800283`*^9}, {
   3.836282948332955*^9, 3.836282971946948*^9}, 3.836283058843224*^9, 
   3.836457426945163*^9, {3.836671175066403*^9, 3.836671191017831*^9}, {
   3.836671295572781*^9, 3.836671356680132*^9}, {3.836671595695694*^9, 
   3.83667161751127*^9}, {3.836671649616642*^9, 3.836671677657702*^9}, 
   3.8366717123329973`*^9, {3.836671896493787*^9, 3.836671935413645*^9}, {
   3.8366720612193747`*^9, 3.836672065788888*^9}, {3.836672107273356*^9, 
   3.83667214605927*^9}, {3.8366722549687*^9, 3.836672283196226*^9}, 
   3.8366723146028833`*^9, 3.836672955574019*^9, {3.8369029235094433`*^9, 
   3.8369029304330587`*^9}, 3.836986941642914*^9, 3.837019487828464*^9, 
   3.837019520578174*^9, 3.837019557134117*^9, {3.8370195968639097`*^9, 
   3.837019611222432*^9}, 3.837155366542035*^9, {3.838364678562147*^9, 
   3.8383647013964443`*^9}, 3.8384412726635427`*^9, {3.838443516874413*^9, 
   3.838443533497225*^9}, 3.838784203374896*^9, 3.839053446082466*^9, 
   3.839060644441416*^9, 3.839060777416532*^9, 3.839915987458853*^9, 
   3.840036814370892*^9, 3.840041643522416*^9, 3.840083531281405*^9, 
   3.840090227579937*^9, 3.842423908473762*^9, 3.842426512166973*^9, 
   3.842426867934906*^9, 3.8424292444136667`*^9, 3.8424301773031473`*^9, 
   3.84250020851932*^9, 3.842502828652667*^9, 3.842504509357315*^9, 
   3.8425057401043367`*^9, 3.842598955379134*^9, 3.842600645057948*^9, {
   3.842601240839354*^9, 3.842601250776877*^9}, 3.842888882725925*^9, 
   3.84320493685391*^9, 3.843210533251637*^9, 3.843230008263638*^9, 
   3.843720753675452*^9, 3.8497815461414967`*^9, {3.849781751980938*^9, 
   3.849781778160706*^9}, 
   3.849782322836308*^9},ExpressionUUID->"0e17c009-974d-4a11-a1fc-\
5882e3d2f72c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main plot: sensitivity vs detuning", "Section",
 CellChangeTimes->{{3.823157422093251*^9, 3.823157423823607*^9}, {
  3.839060811411374*^9, 
  3.839060837494136*^9}},ExpressionUUID->"5cae22d4-0cd6-49f1-bcfd-\
8a762fd57390"],

Cell[CellGroupData[{

Cell["Figure 2", "Subsection",
 CellChangeTimes->{{3.828519593497403*^9, 
  3.828519595139738*^9}},ExpressionUUID->"fcf0eb0f-9950-4b67-89b9-\
cde9c80db96d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l1", "=", ".025"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"l2", "=", ".001"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"se", "=", 
   RowBox[{"l1", "/", "2"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ds1", " ", "=", " ", 
   RowBox[{"Dashing", "[", 
    RowBox[{"{", 
     RowBox[{"se", ",", "se"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d0", " ", "=", 
   RowBox[{"Dashing", "[", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "se", ",", "l1", ",", "se", ",", "l2", ",", "se"}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", " ", "=", 
   RowBox[{"Dashing", "[", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "se", ",", "l2", ",", "se"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2", " ", "=", 
   RowBox[{"Dashing", "[", 
    RowBox[{"{", 
     RowBox[{"l1", ",", "se", ",", "l2", ",", "se", ",", "l2", ",", "se"}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d3", " ", "=", 
   RowBox[{"Dashing", "[", 
    RowBox[{"{", 
     RowBox[{
     "l1", ",", "se", ",", "l2", ",", "se", ",", "l2", ",", "se", ",", "l2", 
      ",", "se"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cols", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0.53, 0.81, 0.25], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[0.3533333333333334, 0.54, 0.16666666666666669`],
         
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.53, 0.81, 0.25]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[0.53, 0.81, 0.25]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.53, 0.81, 0.25],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[1., 0.8423264, 0.4188294], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.6666666666666667, 0.5615509333333334, 0.2792196],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[1., 0.8423264, 0.4188294]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[1., 0.8423264, 0.4188294]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[1., 0.8423264, 0.4188294],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0.9917508, 0.5901996, 0.09831576], 
           RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.6611672000000001, 0.39346640000000005`, 0.06554384],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.9917508, 0.5901996, 0.09831576]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[0.9917508, 0.5901996, 0.09831576]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.9917508, 0.5901996, 0.09831576],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[
           0.8647229999999999, 0.3364763999999999, 0.1829199600000001], 
           RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.5764819999999999, 0.22431759999999995`, 0.12194664000000008`],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.8647229999999999, 0.3364763999999999, \
0.1829199600000001]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[
            0.8647229999999999, 0.3364763999999999, 0.1829199600000001]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.8647229999999999, 0.3364763999999999, 0.1829199600000001],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0.06, 0.33, 0.75], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[0.04, 0.22000000000000003`, 0.5],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.06, 0.33, 0.75]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[0.06, 0.33, 0.75]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.06, 0.33, 0.75],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0., 0., 0.], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[0., 0., 0.],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0., 0., 0.]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0., 0., 0.]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0., 0., 0.],
      Editable->False,
      Selectable->False]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ms", " ", "=", " ", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thick", " ", "=", " ", "0.007"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"styles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Line", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ds1", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d0", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d2", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"markers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[FilledDiamond]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[FilledCircle]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[FilledSquare]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[FivePointedStar]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}]}], 
      "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.835169120188415*^9, {3.8351691514123287`*^9, 3.835169172613863*^9}, {
   3.83516921398557*^9, 3.835169218043374*^9}, 3.835169311667944*^9, {
   3.835169387735701*^9, 3.8351694130398684`*^9}, {3.835759383585236*^9, 
   3.8357593930230427`*^9}, {3.8357597020826273`*^9, 3.835759747922216*^9}, {
   3.835759789383135*^9, 3.8357597973871107`*^9}, 3.8357598411907*^9, {
   3.835759938771532*^9, 3.835759945216187*^9}, {3.836279510270075*^9, 
   3.83627953371497*^9}, {3.836279581237*^9, 3.83627958162294*^9}, {
   3.836280136121217*^9, 3.8362801457885647`*^9}, {3.836282627024012*^9, 
   3.836282637082839*^9}, {3.836672720175502*^9, 3.83667275297788*^9}, {
   3.836987086560876*^9, 3.83698710371909*^9}, {3.8390610679493227`*^9, 
   3.8390610929188337`*^9}, {3.8497822290399847`*^9, 3.849782243457294*^9}, {
   3.849782338185397*^9, 
   3.849782338473126*^9}},ExpressionUUID->"938ce3a2-9550-4261-83b8-\
e8970f29ff55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fig2", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{"ListLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"First", "[", "ysql", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"x", ",", "ynaive"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"x", ",", "yopt"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"x", ",", "yoptpower"}], "}"}], "]"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"x", ",", "yoptpower3"}], "}"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", " ", 
         SuperscriptBox["10", 
          RowBox[{"-", "6"}]]}], ",", ".1"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "\[Rule]", "styles"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "\[Rule]", " ", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "40"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Delta]/\[CapitalOmega]\>\"", ",", 
        "\"\<MSE (\!\(\*SuperscriptBox[\(rad\), \(2\)]\)\!\(\*SuperscriptBox[\
\(s\), \(-2\)]\))\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "5"}]], ",", 
              "\"\<\!\(\*SuperscriptBox[\(10\), \(-5\)]\)\>\""}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "4"}]], ",", 
              "\"\<\!\(\*SuperscriptBox[\(10\), \(-4\)]\)\>\""}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "3"}]], ",", 
              "\"\<\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\""}], "}"}], ",", 
            
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "2"}]], ",", 
              "\"\<\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\""}], "}"}]}], 
           "}"}], ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "None"}], "}"}]}], " ", "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Epilog", "\[Rule]", 
      RowBox[{"Inset", "[", 
       RowBox[{"myinset2", ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.4", ",", "0.68"}], "}"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.823157454172279*^9, 3.823157507224752*^9}, {
   3.823237223633412*^9, 3.8232372289157467`*^9}, {3.82323762009523*^9, 
   3.823237644672618*^9}, {3.823239070678846*^9, 3.823239112811183*^9}, {
   3.82324056374454*^9, 3.823240571949019*^9}, {3.823240697818615*^9, 
   3.823240725066886*^9}, {3.823242187707079*^9, 3.823242201723316*^9}, {
   3.8247882230592613`*^9, 3.8247882704038258`*^9}, {3.8247883865167637`*^9, 
   3.82478839243347*^9}, {3.827299006927194*^9, 3.827299028851203*^9}, {
   3.8272990897828283`*^9, 3.827299110919565*^9}, {3.827299250903968*^9, 
   3.827299287571356*^9}, {3.828412946484354*^9, 3.828412959322658*^9}, {
   3.8284130139187813`*^9, 3.828413018738204*^9}, {3.828414622295375*^9, 
   3.828414627057189*^9}, {3.828420206162458*^9, 3.828420224087145*^9}, {
   3.8284346652958107`*^9, 3.8284346709762297`*^9}, {3.828507575719026*^9, 
   3.8285075772432127`*^9}, 3.8285076321310472`*^9, {3.828507690587078*^9, 
   3.828507834279717*^9}, {3.828507896849169*^9, 3.828507919089817*^9}, {
   3.828508000490432*^9, 3.828508001529891*^9}, 3.8285080574824553`*^9, {
   3.828508345781258*^9, 3.828508370079612*^9}, {3.8285088322024803`*^9, 
   3.8285088330025578`*^9}, {3.828508892230611*^9, 3.828508892528393*^9}, {
   3.828509724083827*^9, 3.828509727991365*^9}, {3.8285185600906563`*^9, 
   3.828518610773093*^9}, {3.829902398624572*^9, 3.8299024321621237`*^9}, 
   3.829931338021368*^9, {3.830229347684311*^9, 3.830229348016572*^9}, {
   3.830229777758012*^9, 3.830229777897859*^9}, {3.830230365705018*^9, 
   3.830230365879291*^9}, {3.830231232575109*^9, 3.830231283996354*^9}, {
   3.830879987385002*^9, 3.830880010897283*^9}, {3.8314510931408043`*^9, 
   3.831451111047534*^9}, {3.831451150696303*^9, 3.831451157442565*^9}, {
   3.835165029153967*^9, 3.835165081102748*^9}, {3.835165139563283*^9, 
   3.835165172129228*^9}, 3.835168929442334*^9, 3.8351690233409*^9, 
   3.835169143064858*^9, 3.835169432869426*^9, 3.835170551258276*^9, 
   3.835171306307796*^9, {3.835759329613594*^9, 3.835759332682365*^9}, {
   3.835759876296137*^9, 3.8357598926803837`*^9}, {3.835760031935987*^9, 
   3.835760032053752*^9}, {3.836283021510301*^9, 3.836283035328042*^9}, {
   3.836283080510681*^9, 3.836283087669468*^9}, {3.836672001145227*^9, 
   3.836672005678893*^9}, {3.836672176359829*^9, 3.836672176496192*^9}, {
   3.8366722906303883`*^9, 3.8366723410964622`*^9}, {3.836672415034664*^9, 
   3.836672502801962*^9}, {3.836672939362846*^9, 3.836672939745285*^9}, {
   3.837015772475642*^9, 3.837015790986731*^9}, {3.8370159705146837`*^9, 
   3.837015971128697*^9}, {3.837016004409203*^9, 3.837016004550411*^9}, {
   3.837019656418119*^9, 3.837019665512162*^9}, {3.838441294130471*^9, 
   3.8384412942518883`*^9}, 3.8384413346677094`*^9, {3.838443577257495*^9, 
   3.8384435811741447`*^9}, {3.839060873236561*^9, 3.839060873985777*^9}, 
   3.839061108226365*^9, {3.83991599842106*^9, 3.839915998734413*^9}, {
   3.849781599462234*^9, 3.849781615940858*^9}, {3.849781721463977*^9, 
   3.849781732910356*^9}},ExpressionUUID->"934be97f-63e7-4b91-b7e4-\
568d2b789096"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.53, 0.81, 0.25], PointSize[0.004583333333333334], Thickness[
     0.007], LineBox[CompressedData["
1:eJwVlnk4VWsbh2VIxgZl2GTaey0piYooedhEGRNRpoSkUISTck4JGRNRBxkK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      "]]}, 
    {RGBColor[1., 0.8423264, 0.4188294], PointSize[0.004583333333333334], 
     Thickness[0.007], Dashing[{0.0125, 0.0125}], LineBox[CompressedData["
1:eJwVVnk41VsXNpUhRBlCxnPO7xchlVzKbXEMZUqFlOnKUJnqIl1pEpl1Kdy6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      "]]}, 
    {RGBColor[0.9917508, 0.5901996, 0.09831576], PointSize[
     0.004583333333333334], Thickness[0.007], 
     Dashing[{0.025, 0.0125, 0.025, 0.0125, 0.001, 0.0125}], 
     LineBox[CompressedData["
1:eJwVlmk8lYsWh4VOEZKQcWMP77sdRJIotbahMsfR0XDSicrcKUqGunKQuUhI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      "]]}, 
    {RGBColor[0.8647229999999999, 0.3364763999999999, 0.1829199600000001], 
     PointSize[0.004583333333333334], Thickness[0.007], 
     Dashing[{0.025, 0.0125, 0.001, 0.0125}], LineBox[CompressedData["
1:eJwVlnk01Q0Tx20t1jaS3d1+v1spyvLgkbGVXUmlpJJQpKcHKVQSRUhE2pAt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      "]]}, 
    {RGBColor[0.06, 0.33, 0.75], PointSize[0.004583333333333334], Thickness[
     0.007], Dashing[{0.025, 0.0125, 0.001, 0.0125, 0.001, 0.0125}], 
     LineBox[CompressedData["
1:eJwVVnk01QsXNSQyvso83vH3u7dU5ofUMVaGRAqVJKkX6YkmIokiQ6mUekWG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      "]]}}, {}, {}, {}, {}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, -13.757945930639423`},
  DisplayFunction->Identity,
  Epilog->InsetBox[
    GraphicsBox[{{{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.0055000000000000005`], 
           AbsoluteThickness[1.6], 
           Thickness[0.018], 
           RGBColor[0.9917508, 0.5901996, 0.09831576]], 
          LineBox[CompressedData["
1:eJw9mXk8VN//xyVFqURK1hbLvSglKRW9RZRkl4oWW5tQdlH2EqpvZS2VbGXf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           
           "]]}}}, {}, {}, {}, {}}}, {
     DisplayFunction -> Identity, GridLines -> {None, None}, DisplayFunction -> 
      Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, AxesOrigin -> {0, -12.420053289525642`}, 
      PlotRange -> 
      NCache[{{0, 0.2507002744985541}, {-Log[250000], -Log[40000]}}, {{
         0, 0.2507002744985541}, {-12.429216196844383`, \
-10.596634733096073`}}], PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 
      NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {False, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, -12.420053289525642`}, 
      DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{
         FormBox["\"\"", TraditionalForm], 
         FormBox["\"\"", TraditionalForm]}, {
         FormBox["\"\[Eta]\"", TraditionalForm], 
         FormBox[
         "\"|\[Alpha]\\!\\(\\*SuperscriptBox[\\(|\\), \\(2\\)]\\)\"", 
          TraditionalForm]}}, FrameStyle -> Directive[
        GrayLevel[0], 25], FrameTicks -> {{{{-13.122363377404328`, 
           FormBox["\"2\"", TraditionalForm]}, {-12.206072645530174`, 
           FormBox["\"5\"", TraditionalForm]}, {
           NCache[-Log[100000], -11.512925464970229`], 
           FormBox["\"10\"", TraditionalForm]}, {-11.107460356862063`, 
           FormBox["\"15\"", TraditionalForm]}, {
           NCache[-Log[40000], -10.596634733096073`], 
           FormBox[
           "\"\\!\\(\\*SuperscriptBox[\\(x10\\), \\(-6\\)]\\)\"", 
            TraditionalForm]}}, {}}, {{{0., 
           FormBox["0.`", TraditionalForm]}, {0.1, 
           FormBox["0.1`", TraditionalForm]}, {0.2, 
           FormBox["0.2`", TraditionalForm]}, {0.3, 
           FormBox["0.3`", TraditionalForm]}, {0.4, 
           FormBox["0.4`", TraditionalForm]}, {0.5, 
           FormBox["0.5`", TraditionalForm]}}, {{0.0288, 
           FormBox["\"1.1\"", TraditionalForm]}, {0.13, 
           FormBox["\"4.7\"", TraditionalForm]}, {0.23, 
           FormBox[
           "\"8.1\\!\\(\\*SuperscriptBox[\\(x10\\), \\(10\\)]\\)\"", 
            TraditionalForm]}}}}, GridLines -> {None, None}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 400, 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> 
      NCache[{{0, 0.2507002744985541}, {-Log[250000], -Log[40000]}}, {{
         0, 0.2507002744985541}, {-12.429216196844383`, \
-10.596634733096073`}}], PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, 
        Charting`ScaledTicks[{Log, Exp}]}}], 
    Scaled[{0.4, 0.68}]],
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"MSE (\\!\\(\\*SuperscriptBox[\\(rad\\), \
\\(2\\)]\\)\\!\\(\\*SuperscriptBox[\\(s\\), \\(-2\\)]\\))\"", 
      TraditionalForm], None}, {
     FormBox["\"\[Delta]/\[CapitalOmega]\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 40],
  FrameTicks->{{{{
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-5\\)]\\)\"", 
        TraditionalForm]}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\)\"", 
        TraditionalForm]}, {
       NCache[-Log[1000], -6.907755278982137], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-3\\)]\\)\"", 
        TraditionalForm]}, {
       NCache[-Log[100], -4.605170185988092], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(-2\\)]\\)\"", 
        TraditionalForm]}}, {}}, {Automatic, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->800,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, 1.5707963267948966`}, {-
      Log[1000000], -2.3025850929940455`}}, {{
     0, 1.5707963267948966`}, {-13.815510557964274`, -2.3025850929940455`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.839061109221621*^9, {3.839915987594846*^9, 3.839915999143214*^9}, 
   3.8399243582648363`*^9, 3.839924529926791*^9, 3.839924571311425*^9, 
   3.83992469493216*^9, 3.8399248498159313`*^9, 3.8400368145013447`*^9, 
   3.8400416436830063`*^9, 3.840083531413774*^9, 3.840090227725087*^9, 
   3.842423908618576*^9, 3.8424265122452717`*^9, 3.842426868053829*^9, 
   3.842429244545108*^9, 3.842430177398019*^9, 3.842500208625091*^9, 
   3.84250282876585*^9, 3.842504509444098*^9, 3.842505740196538*^9, 
   3.842598955496478*^9, 3.842600645176771*^9, 3.842888882863188*^9, 
   3.8432049369583397`*^9, 3.843210537508079*^9, 3.843230010880417*^9, 
   3.843720753786832*^9, 3.849781546389627*^9, {3.8497815956917133`*^9, 
   3.849781616209112*^9}, {3.849781722718452*^9, 3.849781733578269*^9}, 
   3.849781783339488*^9, {3.849782232387373*^9, 3.849782246633046*^9}, {
   3.849782329812499*^9, 
   3.849782341108734*^9}},ExpressionUUID->"0c042eaa-92a8-4de5-b549-\
2587b8609dc2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<graphs/fig2.eps\>\"", ",", "fig2", ",", "\"\<eps\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<graphs/fig2.png\>\"", ",", "fig2", ",", "\"\<png\>\""}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8285079636062603`*^9, 3.828507965286847*^9}, 
   3.828508069978466*^9, {3.829900453061338*^9, 3.829900454406955*^9}, {
   3.8362831145106287`*^9, 3.8362831205884867`*^9}, {3.839905319201522*^9, 
   3.839905337533168*^9}, {3.840036671264328*^9, 
   3.8400366818227053`*^9}},ExpressionUUID->"fdec894e-08c4-40c3-94a6-\
46efdb9cc419"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 3", "Subchapter",
 CellChangeTimes->{{3.829905204239789*^9, 3.829905208790635*^9}, {
  3.839061434704032*^9, 3.839061435148654*^9}, {3.839090321162971*^9, 
  3.839090332837978*^9}},ExpressionUUID->"0ed99053-355a-4f83-9703-\
2150be594937"],

Cell[CellGroupData[{

Cell["Average estimator as a function of the laser noise parameter", "Section",
 CellChangeTimes->{{3.838442046625496*^9, 
  3.838442056606483*^9}},ExpressionUUID->"77ae2a84-36b8-441f-b299-\
3bc7543b117c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"max\[CapitalDelta]", "=", " ", "4."}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ygreen", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"First", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mseSQL", "/.", 
           RowBox[{"pow", "\[Rule]", " ", "powMin"}]}], ")"}], "/.", 
         RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}], "]"}], ",", 
       "max\[CapitalDelta]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yyellow", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{"Min", "[", 
      RowBox[{"max\[CapitalDelta]", ",", 
       RowBox[{
        RowBox[{"msenaive", "/.", 
         RowBox[{"\[Tau]m", "\[Rule]", " ", "\[Tau]mMinNaive"}]}], "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yorange", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{"Min", "[", 
      RowBox[{"max\[CapitalDelta]", ",", 
       RowBox[{"mseopt", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yred", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{"Min", "[", 
      RowBox[{"max\[CapitalDelta]", ",", 
       RowBox[{"mseoptp", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yblue", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"x", ",", 
     RowBox[{"Min", "[", 
      RowBox[{"max\[CapitalDelta]", ",", 
       RowBox[{"mseoptp3", "/.", 
        RowBox[{"\[CapitalDelta]", "\[Rule]", " ", "x"}]}]}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"\[Delta]_", ",", 
    RowBox[{"\[Gamma]t_:", "0.01"}], ",", 
    RowBox[{"\[Delta]0_:", "0.66"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"\[Gamma]t", " ", 
       SqrtBox[
        RowBox[{"2", " ", "\[Pi]"}]]}]], 
     RowBox[{"Exp", "[", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Delta]", "-", "\[Delta]0"}], ")"}], "2"], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", "\[Gamma]t", ")"}], "2"]}]]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",ExpressionUUID->"d6d11058-c74d-\
4ccd-bbd6-c52b76d8b35a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]l", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"Subdivide", "[", 
     RowBox[{
      RowBox[{"Log", "[", "0.001", "]"}], ",", 
      RowBox[{"Log", "[", "0.3", "]"}], ",", "50"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.831971428606716*^9, 3.831971477603384*^9}, {
   3.831971521046184*^9, 3.831971534267845*^9}, {3.831971565882477*^9, 
   3.831971575223592*^9}, {3.831971689157711*^9, 3.831971734124102*^9}, {
   3.831971770796628*^9, 3.8319718816681957`*^9}, {3.831972306292132*^9, 
   3.831972307118691*^9}, {3.83212921815139*^9, 3.832129235203474*^9}, {
   3.8321294724607277`*^9, 3.832129550596689*^9}, {3.832258969695117*^9, 
   3.8322589725252*^9}, {3.8369875064771147`*^9, 3.836987511451029*^9}, 
   3.839061989570919*^9, {3.840083492231629*^9, 
   3.840083494281885*^9}},ExpressionUUID->"a113dbd2-4a17-4641-bef1-\
0a39d0a90eaf"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Optimum", " ", "detuning"}], ";", "\[IndentingNewLine]", 
   RowBox[{"green", " ", "\[CapitalDelta]Minsql"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"yellow", " ", "\[CapitalDelta]MinNaive"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"orange", " ", "\[CapitalDelta]Min"}], ";", "\[IndentingNewLine]", 
   
   RowBox[{"red", " ", "\[CapitalDelta]MinPower"}], ";", 
   "\[IndentingNewLine]", 
   RowBox[{"blue", " ", "\[CapitalDelta]MinPower3"}], ";"}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.8369878517921743`*^9, 3.836987867009383*^9}, {
  3.839919734943926*^9, 3.839919766393402*^9}, {3.842511892047542*^9, 
  3.842511948421097*^9}, {3.842512114523665*^9, 3.842512131397642*^9}, {
  3.842512191787307*^9, 
  3.842512228248907*^9}},ExpressionUUID->"550282a5-9770-43aa-b2b3-\
cbdf6078750f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"avygreen", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"x", ",", 
          RowBox[{"\[Gamma]l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "\[CapitalDelta]Minsql"}], 
         "]"}], "*", 
        RowBox[{"ygreen", "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"\[CapitalDelta]Minsql", "-", "\[Pi]"}], ",", 
         RowBox[{"\[CapitalDelta]Minsql", "+", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", " ", "5"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", " ", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Gamma]l", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8369880484983597`*^9, {3.838442003492588*^9, 3.838442008602187*^9}, {
   3.839062192548263*^9, 3.839062209688817*^9}, {3.839062255274634*^9, 
   3.839062258605515*^9}, {3.839062351209197*^9, 3.839062357195589*^9}, {
   3.83906239311476*^9, 3.839062398430368*^9}, 3.839062438763801*^9, {
   3.83906258958936*^9, 3.8390626116644583`*^9}, {3.839064289487401*^9, 
   3.839064296885264*^9}, {3.839088606738336*^9, 3.839088615210947*^9}, {
   3.839088710697032*^9, 3.8390887210926437`*^9}, {3.839089703404571*^9, 
   3.8390897066487713`*^9}, 3.839089752789279*^9, {3.8390898186839323`*^9, 
   3.839089818777347*^9}, {3.839090153562366*^9, 3.8390901983275757`*^9}, {
   3.839904693620339*^9, 3.8399047078084507`*^9}, {3.839904788615395*^9, 
   3.8399047957278852`*^9}, {3.839919772364154*^9, 3.8399197817437963`*^9}, 
   3.839919932633458*^9, {3.839920601286593*^9, 3.839920619714985*^9}, {
   3.839920697637994*^9, 3.839920697719283*^9}, {3.839920741113715*^9, 
   3.8399207533369417`*^9}, {3.8399207999773827`*^9, 3.839920805567688*^9}, {
   3.839921223911262*^9, 3.839921234013826*^9}, {3.839925212436912*^9, 
   3.839925218610964*^9}, 3.840018850570992*^9, 3.8400378729191847`*^9, 
   3.840041986978326*^9, {3.840042086612014*^9, 3.840042091378421*^9}, {
   3.84004212839093*^9, 3.8400421288798733`*^9}, {3.840042166875039*^9, 
   3.840042183312744*^9}, 3.840043037598793*^9, {3.840083022698859*^9, 
   3.8400830412752237`*^9}, 3.840090138063032*^9, {3.842512240802821*^9, 
   3.842512247260475*^9}},ExpressionUUID->"1aeaedb5-71fc-44ca-b88a-\
3f53003f91a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"avyyellow", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"x", ",", 
          RowBox[{"\[Gamma]l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "\[CapitalDelta]MinNaive"}], 
         "]"}], "*", 
        RowBox[{"yyellow", "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"\[CapitalDelta]MinNaive", "-", "\[Pi]"}], ",", 
         RowBox[{"\[CapitalDelta]MinNaive", "+", "\[Pi]"}]}], "}"}], ",", " ", 
       RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", " ", "5"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", " ", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Gamma]l", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8369880484983597`*^9, {3.838442003492588*^9, 3.838442008602187*^9}, {
   3.839062192548263*^9, 3.839062209688817*^9}, {3.839062255274634*^9, 
   3.839062258605515*^9}, {3.839062351209197*^9, 3.839062357195589*^9}, {
   3.83906239311476*^9, 3.839062398430368*^9}, 3.839062438763801*^9, {
   3.83906258958936*^9, 3.8390626116644583`*^9}, {3.839064289487401*^9, 
   3.839064296885264*^9}, {3.839088606738336*^9, 3.839088615210947*^9}, {
   3.839088710697032*^9, 3.8390887210926437`*^9}, {3.839089703404571*^9, 
   3.8390897066487713`*^9}, {3.83908984782409*^9, 3.839089873974544*^9}, 
   3.8390901565936337`*^9, {3.839090208111866*^9, 3.839090233945161*^9}, {
   3.839919801265006*^9, 3.839919852579329*^9}, {3.840018895839632*^9, 
   3.840018901242498*^9}, 3.840037879600059*^9, 3.840041991482904*^9, {
   3.84004223010242*^9, 3.840042233384482*^9}, {3.840042343797351*^9, 
   3.840042351346974*^9}, {3.840042382504602*^9, 3.84004244814482*^9}, 
   3.840083050380434*^9, 3.840090135990897*^9, {3.842512255835639*^9, 
   3.8425122619396772`*^9}},ExpressionUUID->"66cbb0df-9abe-4cef-85d7-\
14ca1945f3e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"avyorange", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"x", ",", 
          RowBox[{"\[Gamma]l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "\[CapitalDelta]Min"}], "]"}],
         "*", 
        RowBox[{"yorange", "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"\[CapitalDelta]Min", "-", "\[Pi]"}], ",", 
         RowBox[{"\[CapitalDelta]Min", "+", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", " ", "5"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", " ", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Gamma]l", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8369880484983597`*^9, {3.838442003492588*^9, 3.838442008602187*^9}, {
   3.839062192548263*^9, 3.839062209688817*^9}, {3.839062255274634*^9, 
   3.839062258605515*^9}, {3.839062351209197*^9, 3.839062357195589*^9}, {
   3.83906239311476*^9, 3.839062398430368*^9}, 3.839062438763801*^9, {
   3.83906258958936*^9, 3.8390626116644583`*^9}, {3.839064289487401*^9, 
   3.839064296885264*^9}, {3.839088606738336*^9, 3.839088615210947*^9}, {
   3.839088710697032*^9, 3.8390887210926437`*^9}, {3.839089703404571*^9, 
   3.8390897066487713`*^9}, {3.83908984782409*^9, 3.839089873974544*^9}, 
   3.8390901565936337`*^9, {3.839090208111866*^9, 3.839090233945161*^9}, {
   3.839919801265006*^9, 3.839919852579329*^9}, {3.840018895839632*^9, 
   3.840018901242498*^9}, {3.84001900626762*^9, 3.840019010385659*^9}, 
   3.840037882063748*^9, {3.840042563623777*^9, 3.840042573850339*^9}, 
   3.840043027400817*^9, 3.8400830555355*^9, 3.840090133849744*^9, {
   3.842512270295846*^9, 
   3.842512275978509*^9}},ExpressionUUID->"a22c1c7e-895f-4d93-a245-\
46508cdaf31c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"avyred", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"x", ",", 
          RowBox[{"\[Gamma]l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "\[CapitalDelta]MinPower"}], 
         "]"}], "*", 
        RowBox[{"yred", "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"\[CapitalDelta]MinPower", "-", "\[Pi]"}], ",", 
         RowBox[{"\[CapitalDelta]MinPower", "+", "\[Pi]"}]}], "}"}], ",", " ", 
       RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", " ", "5"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", " ", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Gamma]l", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8369880484983597`*^9, {3.838442003492588*^9, 3.838442008602187*^9}, {
   3.839062192548263*^9, 3.839062209688817*^9}, {3.839062255274634*^9, 
   3.839062258605515*^9}, {3.839062351209197*^9, 3.839062357195589*^9}, {
   3.83906239311476*^9, 3.839062398430368*^9}, 3.839062438763801*^9, {
   3.83906258958936*^9, 3.8390626116644583`*^9}, {3.839064289487401*^9, 
   3.839064296885264*^9}, {3.839088606738336*^9, 3.839088615210947*^9}, {
   3.839088710697032*^9, 3.8390887210926437`*^9}, {3.839089703404571*^9, 
   3.8390897066487713`*^9}, {3.83908984782409*^9, 3.839089873974544*^9}, 
   3.8390901565936337`*^9, {3.839090208111866*^9, 3.839090233945161*^9}, {
   3.839919801265006*^9, 3.839919852579329*^9}, {3.840018895839632*^9, 
   3.840018901242498*^9}, {3.84001900626762*^9, 3.8400190177625227`*^9}, 
   3.840037886871223*^9, {3.840042701565844*^9, 3.840042726630949*^9}, 
   3.840083059310614*^9, 3.840090131422332*^9, {3.840092748840942*^9, 
   3.840092760130885*^9}, {3.840093376081848*^9, 3.840093377493375*^9}, {
   3.8425122831803093`*^9, 
   3.842512288440035*^9}},ExpressionUUID->"dcd1daef-bf00-4633-8671-\
8cb35761cabb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"avyblue", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"P", "[", 
         RowBox[{"x", ",", 
          RowBox[{"\[Gamma]l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "\[CapitalDelta]MinPower3"}], 
         "]"}], "*", 
        RowBox[{"yblue", "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"\[CapitalDelta]MinPower3", "-", "\[Pi]"}], ",", 
         RowBox[{"\[CapitalDelta]MinPower3", "+", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", "\"\<LocalAdaptive\>\""}], ",", 
       RowBox[{"MinRecursion", "\[Rule]", " ", "5"}], ",", 
       RowBox[{"MaxRecursion", "\[Rule]", "15"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", " ", "5"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Gamma]l", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.8369880484983597`*^9, {3.838442003492588*^9, 3.838442008602187*^9}, {
   3.839062192548263*^9, 3.839062209688817*^9}, {3.839062255274634*^9, 
   3.839062258605515*^9}, {3.839062351209197*^9, 3.839062357195589*^9}, {
   3.83906239311476*^9, 3.839062398430368*^9}, 3.839062438763801*^9, {
   3.83906258958936*^9, 3.8390626116644583`*^9}, {3.839064289487401*^9, 
   3.839064296885264*^9}, {3.839088606738336*^9, 3.839088615210947*^9}, {
   3.839088710697032*^9, 3.8390887210926437`*^9}, {3.839089703404571*^9, 
   3.8390897066487713`*^9}, {3.83908984782409*^9, 3.839089873974544*^9}, 
   3.8390901565936337`*^9, {3.839090208111866*^9, 3.839090233945161*^9}, {
   3.839919801265006*^9, 3.839919852579329*^9}, {3.840018895839632*^9, 
   3.840018901242498*^9}, {3.84001900626762*^9, 3.840019022133067*^9}, 
   3.840037889636739*^9, {3.840042848619123*^9, 3.840042850635502*^9}, 
   3.840083063241817*^9, 3.8400901291058187`*^9, {3.842512295344515*^9, 
   3.842512300300799*^9}},ExpressionUUID->"dc6a9c36-176f-4b54-80a6-\
447506704a67"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Figure 3", "Section",
 CellChangeTimes->{{3.8390626490425167`*^9, 
  3.839062650268465*^9}},ExpressionUUID->"22fd3bdf-6998-4b65-878d-\
33e2dece5e16"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cols", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0.53, 0.81, 0.25], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[0.3533333333333334, 0.54, 0.16666666666666669`],
         
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.53, 0.81, 0.25]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[0.53, 0.81, 0.25]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.53, 0.81, 0.25],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[1., 0.8423264, 0.4188294], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.6666666666666667, 0.5615509333333334, 0.2792196],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[1., 0.8423264, 0.4188294]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[1., 0.8423264, 0.4188294]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[1., 0.8423264, 0.4188294],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0.9917508, 0.5901996, 0.09831576], 
           RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.6611672000000001, 0.39346640000000005`, 0.06554384],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.9917508, 0.5901996, 0.09831576]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[0.9917508, 0.5901996, 0.09831576]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.9917508, 0.5901996, 0.09831576],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[
           0.8647229999999999, 0.3364763999999999, 0.1829199600000001], 
           RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[
          0.5764819999999999, 0.22431759999999995`, 0.12194664000000008`],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.8647229999999999, 0.3364763999999999, \
0.1829199600000001]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[
            0.8647229999999999, 0.3364763999999999, 0.1829199600000001]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.8647229999999999, 0.3364763999999999, 0.1829199600000001],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0.06, 0.33, 0.75], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[0.04, 0.22000000000000003`, 0.5],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0.06, 0.33, 0.75]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = 
           RGBColor[0.06, 0.33, 0.75]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0.06, 0.33, 0.75],
      Editable->False,
      Selectable->False], ",", 
     InterpretationBox[
      ButtonBox[
       TooltipBox[
        GraphicsBox[{
          {GrayLevel[0], RectangleBox[{0, 0}]}, 
          {GrayLevel[0], RectangleBox[{1, -1}]}, 
          {RGBColor[0., 0., 0.], RectangleBox[{0, -1}, {2, 1}]}},
         AspectRatio->1,
         DefaultBaseStyle->"ColorSwatchGraphics",
         Frame->True,
         FrameStyle->RGBColor[0., 0., 0.],
         FrameTicks->None,
         ImageSize->
          Dynamic[{
           Automatic, 
            1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification])}],
         PlotRangePadding->None],
        "RGBColor[0., 0., 0.]"],
       Appearance->None,
       BaseStyle->{},
       BaselinePosition->Baseline,
       ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
         If[
          Not[
           AbsoluteCurrentValue["Deployed"]], 
          SelectionMove[Typeset`box$, All, Expression]; 
          FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
          FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0., 0., 0.]; 
          FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
          MathLink`CallFrontEnd[
            FrontEnd`AttachCell[Typeset`box$, 
             FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
             Left, Top}, 
             "ClosingActions" -> {
              "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
       DefaultBaseStyle->{},
       Evaluator->Automatic,
       Method->"Preemptive"],
      RGBColor[0., 0., 0.],
      Editable->False,
      Selectable->False]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ms", " ", "=", " ", "15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"thick", " ", "=", " ", "0.007"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"styles", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Line", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ds1", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d0", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d1", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d2", ",", 
       RowBox[{"cols", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}],
        ",", 
       RowBox[{"Thickness", "[", "thick", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"markers", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[EmptyDiamond]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[EmptyCircle]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[EmptyUpTriangle]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[EmptySquare]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<\[EmptyDownTriangle]\>\"", ",", "ms", ",", 
       RowBox[{
       "cols", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}]}], 
      "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8369883267106953`*^9, 3.836988447723898*^9}, {
   3.836988714858457*^9, 3.836988722388219*^9}, {3.83700767231532*^9, 
   3.837007672453294*^9}, {3.837009247021348*^9, 3.837009247616304*^9}, 
   3.839062661716058*^9, {3.8400854141791983`*^9, 3.840085455625764*^9}, {
   3.8400856938501587`*^9, 3.840085694031522*^9}, {3.840095868788722*^9, 
   3.840095869529373*^9}, {3.849783890058927*^9, 
   3.849783891010724*^9}},ExpressionUUID->"f6e4a714-a5d9-4c6b-a0ad-\
13d08b4a04ce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fig3", "=", 
   RowBox[{"Show", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]l", ",", "avygreen"}], "}"}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]l", ",", "avyyellow"}], "}"}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]l", ",", "avyorange"}], "}"}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]l", ",", "avyred"}], "}"}], "]"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"\[Gamma]l", ",", "avyblue"}], "}"}], "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["10", 
              RowBox[{"-", "4"}]]}], ",", "0.35"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["10", 
              RowBox[{"-", "7"}]]}], ",", 
            RowBox[{"5", " ", 
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]]}]}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", "styles"}], ",", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"PlotMarkers", "\[Rule]", "markers"}], ","}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", " ", "40"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\[Gamma] (\!\(\*SuperscriptBox[\(s\), \(-1\)]\))\>\"", ",", 
          RowBox[{"(*", 
           SuperscriptBox[
            OverscriptBox["\[Sigma]", "~"], "2"], "*)"}], 
          "\"\< \[ScriptCapitalE][MSE(\[Delta])]  (\!\(\*SuperscriptBox[\(rad\
\), \(2\)]\)\!\(\*SuperscriptBox[\(s\), \(-2\)]\))\>\""}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "6"}]]}], ",", "\"\<0.1\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2.5", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "6"}]]}], ",", "\"\<0.25\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "6"}]]}], ",", "\"\<0.5\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "5"}]]}], ",", "\"\<1\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2.5", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "5"}]]}], ",", "\"\<2.5\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "5"}]]}], ",", "\"\<5\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"5", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "4"}]]}], ",", "\"\<50\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "5"}]]}], ",", "\"\<10\>\""}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"40", " ", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "4"}]]}], ",", 
                "\"\<\!\(\*SuperscriptBox[\(x10\), \(-5\)]\)\>\""}], "}"}]}], 
             "}"}], ",", "None"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.001", ",", "0.01", ",", "0.1"}], "}"}], ",", "None"}],
            "}"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", " ", "1"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8316264658993464`*^9, 3.831626468087699*^9}, {
   3.831626535259256*^9, 3.831626537988839*^9}, 3.8316265690989857`*^9, {
   3.831626782390258*^9, 3.831626783824325*^9}, {3.831627378093766*^9, 
   3.831627397720625*^9}, {3.831971909261125*^9, 3.8319719606407213`*^9}, {
   3.83197213017271*^9, 3.8319721419029303`*^9}, {3.832129364320581*^9, 
   3.832129409885646*^9}, 3.8321294424211397`*^9, {3.832129636445949*^9, 
   3.832129719854834*^9}, {3.832129752581069*^9, 3.832129787574224*^9}, {
   3.8321301740703793`*^9, 3.8321302067140083`*^9}, {3.832130264379451*^9, 
   3.832130356138835*^9}, {3.832130438764732*^9, 3.832130441549513*^9}, {
   3.832131818812624*^9, 3.832131848410273*^9}, {3.832139054177932*^9, 
   3.832139058018277*^9}, {3.832139254429263*^9, 3.8321392587902327`*^9}, {
   3.832237347006277*^9, 3.832237347364049*^9}, {3.832259342222871*^9, 
   3.8322593761169453`*^9}, {3.832259659403471*^9, 3.832259677499007*^9}, {
   3.8322602033293333`*^9, 3.8322602100547867`*^9}, 3.832260419338339*^9, {
   3.8322608815168877`*^9, 3.8322609399172688`*^9}, {3.832261184925654*^9, 
   3.832261210898857*^9}, {3.8322613377315207`*^9, 3.832261343365027*^9}, {
   3.8322641768436003`*^9, 3.832264177716308*^9}, {3.832264259061747*^9, 
   3.832264272385489*^9}, {3.832264535303277*^9, 3.8322645372566566`*^9}, {
   3.832344940988409*^9, 3.832344947805895*^9}, {3.835762978175746*^9, 
   3.835763035918105*^9}, {3.835763923576952*^9, 3.835763923681818*^9}, {
   3.835764615990478*^9, 3.835764624483651*^9}, {3.8357648875431023`*^9, 
   3.835764930265942*^9}, {3.83576500528204*^9, 3.835765023270421*^9}, {
   3.835765057294304*^9, 3.8357650874131727`*^9}, {3.835765119539297*^9, 
   3.8357651838594513`*^9}, 3.835767688778566*^9, {3.836292787941083*^9, 
   3.836292791704694*^9}, {3.8362933617836723`*^9, 3.836293362465185*^9}, {
   3.836988133403618*^9, 3.8369881581584463`*^9}, {3.836988205672167*^9, 
   3.836988312935425*^9}, {3.836988472409696*^9, 3.836988480274065*^9}, {
   3.836988537480584*^9, 3.836988698310486*^9}, {3.836988749587633*^9, 
   3.8369890806841793`*^9}, {3.837007436140679*^9, 3.837007530252533*^9}, {
   3.837007575853561*^9, 3.8370076969442043`*^9}, {3.837007735926972*^9, 
   3.8370077988302593`*^9}, {3.8370078922239037`*^9, 3.837007896874722*^9}, {
   3.837008006847405*^9, 3.83700803148781*^9}, {3.837016175217517*^9, 
   3.8370162168803387`*^9}, {3.837016336016006*^9, 3.837016337339916*^9}, {
   3.837017373247056*^9, 3.837017558384645*^9}, {3.837017624881426*^9, 
   3.83701763633955*^9}, {3.839062668004331*^9, 3.839062670479814*^9}, {
   3.839905455454253*^9, 3.839905466601653*^9}, {3.839905505900217*^9, 
   3.839905515680043*^9}, {3.8399253060306187`*^9, 3.8399253475131073`*^9}, {
   3.8399253862098303`*^9, 3.839925391857791*^9}, {3.839925726997034*^9, 
   3.839925776723707*^9}, {3.839925810881888*^9, 3.839925811037137*^9}, {
   3.840036566003755*^9, 3.840036574040001*^9}, {3.840084930638544*^9, 
   3.840085060155998*^9}, {3.8400850973593273`*^9, 3.840085119026606*^9}, {
   3.840085161056939*^9, 3.840085250992737*^9}, {3.8400852886334352`*^9, 
   3.840085368519691*^9}, {3.840085463457746*^9, 3.840085500806394*^9}, {
   3.840085553641369*^9, 3.840085571038267*^9}, {3.840085681290595*^9, 
   3.840085683143559*^9}, 3.8400958643502197`*^9, {3.84978390022713*^9, 
   3.849783915674098*^9}},ExpressionUUID->"9239bbd9-f8b3-4b16-8eda-\
2478abf790fd"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.53, 0.81, 0.25], PointSize[0.007333333333333334], Thickness[
     0.007], LineBox[CompressedData["
1:eJwV0X0w03EcB/DftIXlIcYezEOMzSmhojo9yLKjTkmThxprHlJHc7k83EXX
KarLtSOpptvq7FK7VCRD8/tUTjmlI8XOxaWx7Dx1a55L398f73vf69/321Mi
jU23wDBsKwrRytWbd68/YIMka5X1RsyFfGVMUusmNoh1LTTCh/c5sI3NLvB4
y5V1hHmjvUMsvgtEP49eAWSspKImqocFynSZmfAA56ioMJEFJ3YtjhF+1kFz
f6xnwodwaR/h0vT+4UEpE/IFMy2EU9ZWKayWGdBsQ5YT3v4oTryjlAGGS7O5
hO0j6Z6ZDgwIinbnEx7/9e1HdQ0dmsK6KITbr1U/fM+jw3R4kwZHvu2XkDrf
4Aw7ldQEwme7md68Pc5wxPLgcDtyRJZOf6zLCYJlKRGE3WzvqUqFTiCfEFzR
Iv95mpTxaoQGOf4Tla+Rew6xeeNnaLBQfCetDVk1M2RwnnMEGmQaWpCLZDV1
EZccYbc52UqDHBckOn3exhHib/Hrm5D9+9z8VNUO0PlVrWlApuQOG/u9HIB6
SoI9Q/5OU6jJ9eshilIU+wT55cuUrG0714Nvhre0FpmhDkv6cNUe9shbKfeR
30++GeIp7CAAc3xeiZy3mS8qa7KFRA5jsgzZN6djeLzbBphUg1Mh8ceLCLFg
dB38zE6MzyD2N3X+UC1QYVRXVXsIOSQ4MpViT4UbLGtFIPJYXpc+zccaymYM
F6nIVZoDGR2hVjDoVf5bl8KF/UvdBk6sJZxpMwzIkc2h0adLMtfChFCzdBBZ
VdRjHC2mgM+nvgJ9MheE+OGs8CoyMDHWvRPIZFLv1AP1GiAZbY8oRVxoDI+V
kt5agGeXbaDhOBckl7/MigdJ8DOnJHA+hgu0TuE5mMZAuDFgWWfHhXeW30we
FAxq+01b0oJ8QF9Rb/wX8g83g2uSoJkDfPqLKW3qCn578G8kmeMFD+82zl6Q
LeEny+1F8o4NQHJ7ZQrVLuAxWvUXeYIHpCo1c0sTc/hYtniktc4N3nLaFlvo
ZvzzOyePj2mu4PlIu1LAN+GyA5K9unw2/AfmzJS8
      "]]}, 
    {RGBColor[1., 0.8423264, 0.4188294], PointSize[0.007333333333333334], 
     Thickness[0.007], Dashing[{0.0125, 0.0125}], LineBox[CompressedData["
1:eJwV0XtMU2cABfAWC/IQoVwphVIBeXxK8DnFzRrZYCiw8RgDJygBWl8MsrI5
ZcZXDA4mS7QxwU4CaUE7Hp0gykSn9R6lQZFwDUKQjckGVmBlFJIrFRAfn3+c
nPz+PSdIqU7d4yAQCD6ged/6t2cvlFXL8FVuun/gFYIifUrmHxEymAME+gDq
5E/EMmurH4xybsF7k+HuAd8YP7hsmopaSi0oPlcZz/mCz49IkVM/Cf4y63CG
L1o9kxh/6iYzs7TeIkXz+lVn/KhL9vQO9qul+OXi5wYpdbZTuc75lQ8eXWGi
JNQba9NzPizxgS1hl4Kh9oiTBO0X+4DZZ/rWg3pkrG9IWylBtza/yZX6zmlt
zX0igUz3c4uI+nz4DtXLq96Ynni85nUTwTed0hCyxRs9TnEsTx1b8Kdle8cS
yLdO/jtKLXevMJSkLYGbn4u9n/rF5cy91/9hkBS9bkM7NZckIyNfM+gu5HWN
1IbJgVFvuxc2h/vPaKiPaSrrYk96gSx/VJ9Pnb42K+/gIi8ohTWtm6lXPpaH
G7RiLA5fVyWkdjwwaO1dJoabzbqitZHgKaMziho9MSGtT8mgbmnJLlj/kSeC
b6vGhi8T+Bg/znzwkwcSuG07Eqnv/393gOgWo+S2gmh+Izi0Kiar9Hd3JIzX
KvVGguWF5sGRzkW4++B4h7qB/tEcm7N12A1//+VeNV5H9+fbhwwzrpjOFlnm
fiWI3BCncvRwxcPBKfORSwTPD3VYdoe6oGvlzi+iqgnKbyTsNSuccX47p3Go
Ivh0rnM0OHUhxl6L7EotwbQiMa94vxOsmzLcus7SfY5x1uHjjoho5ofyfiRI
Y5MLostFaHvadkZWRCASdk9UGxcgO/FFV4WK4Fp0qlp4zwGps+ZCfTyB8lTP
VE6/EGGhnDqQEDDtad/BJsCrmVAmzRaGtoV9fICjANxzUdl8dBgs5xqtbyLf
sO2qBjFXFIIYSfOESTXP5oYYT4w6L0PNhWtTRzVzbK5t32fPKgIglF/nFaYZ
9lbPVdPqWRlU+hv2uf/s7DPp90fKAn1xL/jW7E3JNNuWc7qan5QgqNY0/0MM
zxZLULprmzfeATedmwM=
      "]]}, 
    {RGBColor[0.9917508, 0.5901996, 0.09831576], PointSize[
     0.007333333333333334], Thickness[0.007], 
     Dashing[{0.025, 0.0125, 0.025, 0.0125, 0.001, 0.0125}], 
     LineBox[CompressedData["
1:eJwV0WtMk2cABeCWu4jjUnuBjkkt+L1pkFmnOAPqsNAAjTcEGSQdBJSAaWBC
6iUZTIQwJSZDDENaEi5ZgwTFKAoFg9+xII4Quzg7h2nolFV0dUBDpUBhunc/
Tk6ev+dICsoyTnhxOJwvaP7v9o8/ttR3iLF7m6x2UUVwpv1w7lCsGAWa6O73
1IeSQsWOgQhkev3b5KJmpp9awxUR6Ey7kbhAzalpbE0zh0NHyBUn9R/So+pz
OeFQTRUVz1HfGuV91m0Xoap3dugddd0Ji22yTAT96qD6LXWeX1NbwKoQQ9FD
Ujv1rq6s/C/rhFjpT7fYqINTBZLiUCHatYlkknrm7fNXza0CeDT8sV+pH1xq
7nzMCGDryNnziPon2deFS3f48JbqOEbq0glRNLOXD1X3srqLOkXzwn5sfCPm
2QfaRurIDTpDXeZGmMUVcWep39/MLer/k4e8q+Ux2dTmg2Jm5iQPMcpE/VZq
w7z1Dd8dhr/8VN+spBNUNrReT6kOwxOlqWuAOkuuLtEGhcF65Yz7OPXW3yJl
huZQZN27Zl1LI/CtsDksm0NRMiAdPEc9xWvr8ekNwaPLJo0lleDu3TzNjt0h
WOXteelNLez5KveXi8EolfZp15QEj/95aGXaPgFHrkq6lUJwOk6h/uHeBhgn
TZ6AZALy7ahtZiII+vqlWmcS/eN2Sr5yej1WKoW/J++j+7vGXhmWA5Gjc9te
JBDE70wt9A0ORMHO6bmKXQSvT4/bj8esw/bwufOQEzQZ04tGEwJQ3iz9XiUj
SPZMvJFm+COWP5V8KopgMeFASU2xH0rT5p8c5dF9Ks2O6Spf1Fgaxu1cgkz2
kGZ/kw+eRXl+jnjHwIf7dLajxxsPlUH+B80M+vZnlHFNXrhmDB6p72FQUPvM
mT/JRYiual5bw4A3llmOOQ6iXuqrRVkMRvyfuzb5crDkuLmwJZCBvbHX8SH+
A9sXdnXhwrYtUAhuzw4XrrFx1bwjsuxodLb0Ob9r8LDZfPmnA5LN4Eb2uxKG
l1m9X4ucjY1CYbvR7fnbzTr7P18Xvz0SJun9lUHBIntEMWLIG46ApGt47azC
xd7YkSQRTYnwHx9bks0=
      "]]}, 
    {RGBColor[0.8647229999999999, 0.3364763999999999, 0.1829199600000001], 
     PointSize[0.007333333333333334], Thickness[0.007], 
     Dashing[{0.025, 0.0125, 0.001, 0.0125}], LineBox[CompressedData["
1:eJwV03tMk2cYBfCvWChzai2VltKgqxW/d7CpzMskNURgNdZ4G0IZZIymFQUH
LWGZjGySkCK4i4OBgNhqC65Bg7ApDB0Xv1MhICMjYRphI0OFUjrEFUUQmZO9
++PJye/fc/Io9Ka4NB+GYTbT+z/tiyXVX9XIcau23RVzniDXfjC59S05frG9
0xZNfSBaJJ+8HoxZ3VH1Tmp2dGBYFhsM2VBYdhQ1Yy6zavplyGqYJzuoB5WH
UvKSZMhR23dEUv/QJV592RUEa5Oxeit1UdrdkSFTELwLJwUR1Kl+FTb/f6Qo
f9KgCad+ty5Bt71Iikrn84B11MLdEkW6SIrRxCYfObXbc+9hlVWCm+VJNiH1
zS+rantYCZ4Whx7kUVeGfWB4fi0Q6nx+gtdKYOwLWsdGBWJjc1b7ELU683eX
tncVHsGibacOWX7OURS/CodWGBxnqZ81JB9puS/GnTRjz8fU/fvlrPuYGA/0
3SmbqR3e4YnAuQBow6XGKQvBiVLrJXVBAER++VvKqRMiUjI+XRYA8zHn9Frq
t38LCXNUiWBcn1RTcY7A95ORybtrRXjR82H9WDXBn2JbPb9xJSxjGelLqJub
UzO3RK6EyX3lO08VgbR+Z/LtU0JsupD9ubmSoGfKOczaVmDOnxHiDMHxDbEp
xT8tR6rSerSwjIBkd424+5bh2UWNp7GE7nFVrds1+joE7gdF4m9o/zPdDx3z
S3FB0/pHbjHBtq27Db7CpZBoGXK6gGD8eK/rcOhrCM0Z5E/kEVTc2HOkS+WP
rMQ1H02ZCN5b6JtQxglwzdPphZ5gVrUvw5zuB7u2djj8fdrPif7J0Xxf8Lpy
E8sjCeK5A5kxFXyMn2w1bw8m4PMGHtfUL4ETtn87n7Boiokz8W75IOOUN2KQ
Y6EvvDOtG+LhunPv978WshB3x+fgbwYdpVb9tyoWnYJ7M2t8GcxeiT7d9uN6
uMoaJ19te8XdVkgWVXGhiJVcfdxheMnlfx1Y8vRNJWqrm6a/KF3gJFHjHguj
AC+kZUbVMc+FlfTXLepWw2C/Mbfw1xyXN+BouV9A/0DZ9uJnySznc1beN6aR
QVHX8fKz2BmuN/nRGwKLFP8BcDOc+g==
      "]]}, 
    {RGBColor[0.06, 0.33, 0.75], PointSize[0.007333333333333334], Thickness[
     0.007], Dashing[{0.025, 0.0125, 0.001, 0.0125, 0.001, 0.0125}], 
     LineBox[CompressedData["
1:eJwVx31Q03UAx/EN2HgWt7EHoFGAu+33Oy29DOjowpwr9M5QYBwuCGKOGxwn
igdWFxU+DDPURSykyA1th4WtA3xKmr+PyCAEUYsAb4LJIcSOqTlYQhP69sf7
3veKKyzL0PmxWKyXSf/fsny88UhzDJ5sUDDPhdLYZ9mmubw6Blv1nIFo4vQ3
eDGui9EYSPTmSIjlE7edUcpozOTWqoTErAN1TZsHo+Dsa97FIx5JyMz7YEcU
FKfFtWHEP3ULYr+flOBWzbM9XGKDbmh8tEyCXF1571IIjXyuyRz0rxhh0w7Z
PHFSi7og2SDGN77Z0BniiDRRnJ4nRllS58gd4qm/hu83NIlw5t1cew/xlc8a
TvXKRbhpafzFRvwVnaP9p12IE47sL43Eu/olq+SvCyFTHT1bQqwqvTOZ3ReJ
pvA/Q1KIpeFfWw1ZkQgOOrJmOZjG3I+aogv3BLC/9oe7g3jw7Rj5VIkAruHU
TDWx9ZFzWujlI7O5M388iEaVsemMqpqPG1S9I41YvS6vuCKMD9PB5C9qA2ms
+U1KWxt42FlPXzRzaXD2jruG4nkodOr2V3BojAnMrQG2ldC620af+dM4dy6/
dP2rK3FvrfqtVX40xK0bNL8ejoCjZI9jcJlC7+xVp9y8AqlVofy7PgqVLyrz
as6HQ1M4ejhugYJid/f4VH8YZHxNsn6OwkibquDNiVCwP93r0j+kYPD03Lc+
DQGlFrT0TFFIfCVNy4kIwbVvszzcMQoPKvsmd8qCcWMi0mK4RcF0aUtRd0oQ
rmP+RDEobFrsn07ICITvekX9oVYK8ylbiw/oudiibI/fZqRgrRp0TXzMwQrt
A+NsKYUsJr10oykAru3ezupUCgHs2+7mVn84q66kD3EpdGzMKGN3+WGs7gfv
+S4FCg/+/rhglA3hex++VF2ugKAnqxwPWVgXu7li2U+Ba4HDnuc5LPz9aPs7
tRw5JutsrqXEJWaH+pP2GrYMSlGb2671MZcri/bZTsbjVGPH44+Mi0z23Ppj
5v0vgC294EmxP2X8Y3O+O3RSCq3lkndxxsssPrEdd3qj0ZXQufCzaJ5JGuiW
LrgliGux+95Xepjis6bPT+vE+A8xVpRg
      "]]}}, {}, {}, {}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-7.100493446767358, -14.462606036664338`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\" \[ScriptCapitalE][MSE(\[Delta])]  \
(\\!\\(\\*SuperscriptBox[\\(rad\\), \
\\(2\\)]\\)\\!\\(\\*SuperscriptBox[\\(s\\), \\(-2\\)]\\))\"", 
      TraditionalForm], None}, {
     FormBox[
     "\"\[Gamma] (\\!\\(\\*SuperscriptBox[\\(s\\), \\(-1\\)]\\))\"", 
      TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 40],
  FrameTicks->{{{{
       NCache[-Log[1000000], -13.815510557964274`], 
       FormBox["\"0.1\"", TraditionalForm]}, {-12.89921982609012, 
       FormBox["\"0.25\"", TraditionalForm]}, {
       NCache[-Log[200000], -12.206072645530174`], 
       FormBox["\"0.5\"", TraditionalForm]}, {
       NCache[-Log[100000], -11.512925464970229`], 
       FormBox["\"1\"", TraditionalForm]}, {-10.596634733096073`, 
       FormBox["\"2.5\"", TraditionalForm]}, {
       NCache[-Log[20000], -9.903487552536127], 
       FormBox["\"5\"", TraditionalForm]}, {
       NCache[-Log[2000], -7.600902459542082], 
       FormBox["\"50\"", TraditionalForm]}, {
       NCache[-Log[10000], -9.210340371976184], 
       FormBox["\"10\"", TraditionalForm]}, {
       NCache[-Log[250], -5.521460917862246], 
       FormBox[
       "\"\\!\\(\\*SuperscriptBox[\\(x10\\), \\(-5\\)]\\)\"", 
        TraditionalForm]}}, {}}, {{{-6.907755278982137, 
       FormBox["0.001`", TraditionalForm]}, {-4.605170185988091, 
       FormBox["0.01`", TraditionalForm]}, {-2.3025850929940455`, 
       FormBox["0.1`", TraditionalForm]}}, {}}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->800,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Exp[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-Log[1250], -1.0498221244986778`}, {-Log[2000000], -
      Log[200]}}, {{-7.1308988302963465`, -1.0498221244986778`}, \
{-14.508657738524219`, -5.298317366548036}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.83162739140523*^9, 3.831627413043251*^9}, 
   3.831627489699189*^9, {3.8319719563769627`*^9, 3.831971961439887*^9}, {
   3.831972070342784*^9, 3.831972073747697*^9}, 3.831972187769706*^9, 
   3.8319723834203253`*^9, 3.832129297606327*^9, {3.832129359428709*^9, 
   3.832129378457831*^9}, 3.8321294104540052`*^9, 3.832129443152121*^9, {
   3.832129630413671*^9, 3.832129686670558*^9}, 3.832129721085923*^9, {
   3.832129766316677*^9, 3.832129788736616*^9}, 3.8321302076160307`*^9, 
   3.8321302449220953`*^9, 3.832130282407682*^9, {3.832130329291697*^9, 
   3.832130356795143*^9}, 3.832130442713434*^9, 3.83213079143655*^9, {
   3.8321318202828293`*^9, 3.832131906891678*^9}, 3.832139059168338*^9, 
   3.832139260347892*^9, 3.832237348180067*^9, 3.832259150697741*^9, {
   3.8322593320377283`*^9, 3.8322593766081133`*^9}, {3.8322596509482527`*^9, 
   3.832259677958604*^9}, 3.832260058060342*^9, {3.832260196996006*^9, 
   3.8322602104948683`*^9}, {3.832260407098769*^9, 3.832260420169107*^9}, 
   3.832260667788327*^9, {3.8322608728571053`*^9, 3.832260940230687*^9}, {
   3.832261159177267*^9, 3.832261211537122*^9}, {3.832261290953808*^9, 
   3.832261343988989*^9}, 3.832264500466424*^9, 3.832264539659837*^9, 
   3.83226467110355*^9, 3.83226471204879*^9, 3.8323422351065617`*^9, 
   3.83234494831461*^9, 3.8357628014187813`*^9, {3.8357628837422657`*^9, 
   3.8357629128149633`*^9}, {3.835762944585898*^9, 3.8357630363830767`*^9}, 
   3.835763076375114*^9, {3.835763905568028*^9, 3.835763924198917*^9}, {
   3.835764603097589*^9, 3.8357646250135307`*^9}, {3.835764868161832*^9, 
   3.83576490862217*^9}, {3.835765016750613*^9, 3.835765024283143*^9}, {
   3.8357650650288877`*^9, 3.8357650886284647`*^9}, {3.835765139278389*^9, 
   3.83576518530868*^9}, 3.835765361135605*^9, 3.8362924532657557`*^9, 
   3.836292668265609*^9, 3.836292792593075*^9, 3.836292889782813*^9, 
   3.836293012349771*^9, {3.8362933528509407`*^9, 3.8362933632118883`*^9}, 
   3.8364575367290897`*^9, 3.836878065113257*^9, 3.836903308220318*^9, {
   3.836988284362911*^9, 3.836988330818465*^9}, 3.836988423440836*^9, 
   3.836988548950625*^9, {3.8369885805550547`*^9, 3.836988725294022*^9}, {
   3.836988796913872*^9, 3.836989029053465*^9}, {3.836989061532955*^9, 
   3.836989081022015*^9}, {3.8370074439416227`*^9, 3.8370075310100613`*^9}, {
   3.837007579818737*^9, 3.8370076974426403`*^9}, {3.8370077371215343`*^9, 
   3.8370077993049994`*^9}, 3.837007898208887*^9, {3.837008021178101*^9, 
   3.8370080322003517`*^9}, 3.837009249556467*^9, {3.837016159899029*^9, 
   3.83701621733039*^9}, 3.837016337662901*^9, {3.837017374343034*^9, 
   3.837017398081737*^9}, {3.837017430548285*^9, 3.8370174448652153`*^9}, {
   3.837017485269801*^9, 3.837017558719249*^9}, {3.837017627534033*^9, 
   3.83701763683599*^9}, 3.837155682956485*^9, 3.838442346241357*^9, 
   3.8384424162955523`*^9, 3.838442545258637*^9, 3.8387845824342203`*^9, 
   3.83878826205685*^9, 3.839087709446249*^9, 3.839089631191189*^9, 
   3.839089784422186*^9, 3.8390912416369247`*^9, 3.839904777711526*^9, 
   3.839904828559589*^9, {3.839905468189053*^9, 3.839905473322507*^9}, {
   3.8399055075127583`*^9, 3.839905516288109*^9}, 3.839920659850934*^9, 
   3.839920730141883*^9, 3.839920794978939*^9, 3.839920840570807*^9, 
   3.8399212699333773`*^9, 3.839925188549005*^9, 3.8399252481129208`*^9, 
   3.839925318192526*^9, 3.8399253953402*^9, {3.839925728385434*^9, 
   3.8399257795773373`*^9}, 3.839925811778346*^9, 3.8400198845909*^9, 
   3.840036574829702*^9, 3.8400371686970177`*^9, 3.840042332790531*^9, 
   3.84004304840532*^9, 3.840084645520193*^9, {3.840084931811831*^9, 
   3.8400850607572393`*^9}, {3.840085166073772*^9, 3.840085234651581*^9}, {
   3.840085300748927*^9, 3.840085369061981*^9}, {3.84008541849279*^9, 
   3.840085437736355*^9}, {3.840085476532586*^9, 3.84008550204703*^9}, {
   3.84008555535499*^9, 3.8400855717100067`*^9}, {3.840085683842575*^9, 
   3.8400856953956203`*^9}, 3.840093647047434*^9, {3.84009586589678*^9, 
   3.840095871756687*^9}, 3.8424250309969997`*^9, 3.842501329666432*^9, 
   3.842503953446826*^9, 3.842506860829905*^9, 3.8426000778653603`*^9, 
   3.842890034163226*^9, 3.8432060548571367`*^9, 3.843232128716978*^9, 
   3.8437218737672243`*^9, {3.8497838977977543`*^9, 
   3.849783916484851*^9}},ExpressionUUID->"3910edee-3418-4156-8a97-\
39e758225039"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<graphs/fig3.eps\>\"", ",", "fig3", ",", "\"\<eps\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<graphs/fig3.png\>\"", ",", "fig3", ",", "\"\<png\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.832130447601314*^9, 3.832130451007718*^9}, {
   3.832130667314618*^9, 3.8321306710243893`*^9}, {3.832130760618046*^9, 
   3.832130783583086*^9}, {3.832264509170122*^9, 3.832264516038253*^9}, {
   3.8322646753453407`*^9, 3.8322648056300707`*^9}, 3.835765446347084*^9, {
   3.836320596251862*^9, 3.8363205976689863`*^9}, {3.836320632523933*^9, 
   3.8363206378474493`*^9}, {3.836320725847804*^9, 3.8363207288102016`*^9}, 
   3.836879026695154*^9, {3.8400365378591413`*^9, 3.840036559948557*^9}, {
   3.84003660304736*^9, 
   3.840036604095448*^9}},ExpressionUUID->"439f9d9a-fcb6-475e-a325-\
08c8b4abeec5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1167, 680},
WindowMargins->{{5, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 296, 7, 160, "Title",ExpressionUUID->"ba00434f-917d-470d-8d34-277c3e103416"],
Cell[879, 31, 273, 6, 30, "Input",ExpressionUUID->"40876f84-6baf-40c6-978d-22dd5c7459bf"],
Cell[1155, 39, 764, 19, 73, "Input",ExpressionUUID->"46afe389-fb46-4bcb-aa8b-f5f6534f09c7"],
Cell[CellGroupData[{
Cell[1944, 62, 182, 3, 54, "Subsection",ExpressionUUID->"e74c600b-8ddd-47be-9605-d0b73e691675"],
Cell[2129, 67, 2766, 77, 220, "Input",ExpressionUUID->"7830cdf1-a291-4342-a661-f771b3e45991"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4932, 149, 221, 4, 69, "Chapter",ExpressionUUID->"f02ead0a-e803-443b-96ad-a570ac813692"],
Cell[CellGroupData[{
Cell[5178, 157, 158, 3, 67, "Section",ExpressionUUID->"073ecfd5-5410-4aab-ae54-3b64d937e881"],
Cell[5339, 162, 3539, 67, 100, "Text",ExpressionUUID->"04f06eba-31c0-4738-8cc7-7538d0893632"],
Cell[CellGroupData[{
Cell[8903, 233, 208, 4, 54, "Subsection",ExpressionUUID->"4efbf554-a5e2-4175-9ea4-fbeeea7b4e53"],
Cell[9114, 239, 3700, 79, 153, "Input",ExpressionUUID->"a4f5e527-bd02-4026-9f71-6ec2249d5669"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12863, 324, 284, 4, 67, "Section",ExpressionUUID->"d25a2697-92f0-4ba2-a9d5-2eab500860b6"],
Cell[13150, 330, 3305, 57, 78, "Text",ExpressionUUID->"de7c40c1-7e91-4dd1-be96-34410404607e"],
Cell[16458, 389, 2752, 69, 259, "Input",ExpressionUUID->"b7e4e96b-81ce-4b82-8966-ecc596bbfa11"],
Cell[19213, 460, 250, 6, 30, "Input",ExpressionUUID->"bf4c9887-331d-4670-9800-4e1b4ce50ab7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19500, 471, 205, 4, 67, "Section",ExpressionUUID->"78479233-57d6-4c17-aee9-de235549f6b8"],
Cell[19708, 477, 519, 15, 74, "Text",ExpressionUUID->"5f6bde7e-3dff-4dc5-a130-241071e61cb6"],
Cell[20230, 494, 1246, 29, 136, "Input",ExpressionUUID->"ee7acb69-6a5c-4005-8de6-067ee700a8a6"],
Cell[21479, 525, 703, 17, 97, "Text",ExpressionUUID->"aeed6869-b5bb-4f27-9daa-4549867ad810"],
Cell[22185, 544, 932, 24, 30, "Input",ExpressionUUID->"8d1037b0-d09a-40ea-85dd-5c8695885567"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23154, 573, 216, 4, 67, "Section",ExpressionUUID->"4ec51261-f3e7-4cfb-85b2-e0aa5f6211ab"],
Cell[23373, 579, 494, 10, 74, "Text",ExpressionUUID->"3521754d-b55a-42b2-a395-70a230ec06c1"],
Cell[CellGroupData[{
Cell[23892, 593, 172, 3, 54, "Subsection",ExpressionUUID->"4502dbfb-b352-4580-a7d9-b152602d3f29"],
Cell[24067, 598, 4030, 122, 427, "Input",ExpressionUUID->"9c99f642-6427-423b-af4e-adfd9e080aa1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28146, 726, 222, 4, 67, "Section",ExpressionUUID->"1ecee8ea-f5ef-4032-add4-c7d78d686ae3"],
Cell[28371, 732, 8941, 196, 691, "Input",ExpressionUUID->"eda17104-93f1-4347-8cd6-5bb1e0b229c9"],
Cell[37315, 930, 1554, 33, 94, "Input",ExpressionUUID->"cb808296-9335-454f-abc6-2955381180f4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38918, 969, 255, 4, 69, "Chapter",ExpressionUUID->"cc563137-f28c-4bec-a6a2-970f4f578377"],
Cell[39176, 975, 3083, 43, 51, "Text",ExpressionUUID->"dc9bc04a-46c6-4f60-b322-5d24e6db1c29"],
Cell[CellGroupData[{
Cell[42284, 1022, 218, 4, 67, "Section",ExpressionUUID->"8a885efb-5585-40b5-8c82-af9dbc4af2d7"],
Cell[42505, 1028, 2462, 50, 94, "Input",ExpressionUUID->"22cc8959-16d3-4cae-9ff9-e4d63e7ab266"],
Cell[44970, 1080, 1074, 27, 73, "Input",ExpressionUUID->"d59db1c9-0a96-451d-9111-028ecf16d17b"],
Cell[46047, 1109, 1626, 39, 94, "Input",ExpressionUUID->"332ed71b-2a05-43a4-a99e-f4dbce6b398e"],
Cell[47676, 1150, 930, 24, 73, "Input",ExpressionUUID->"61fa19f9-84db-49d7-ac98-2d1eec87e292"],
Cell[48609, 1176, 1357, 35, 94, "Input",ExpressionUUID->"38a8124f-8d3b-42af-930a-c1d1f05a3bda"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50003, 1216, 157, 3, 67, "Section",ExpressionUUID->"48acc988-0a33-4afd-ab54-c45bfa178cad"],
Cell[CellGroupData[{
Cell[50185, 1223, 162, 3, 45, "Subsubsection",ExpressionUUID->"e4113f13-4920-44f1-9347-bc7d3ca1dda3"],
Cell[50350, 1228, 3158, 43, 51, "Text",ExpressionUUID->"f9f253d7-e8f4-4a41-872e-2be5cfff0044"],
Cell[53511, 1273, 2446, 66, 174, "Input",ExpressionUUID->"0c12785f-d71e-47c4-8549-087be4b14d8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55994, 1344, 161, 3, 45, "Subsubsection",ExpressionUUID->"ba1d6585-362e-43ef-8a75-c482686c613a"],
Cell[56158, 1349, 630, 17, 52, "Input",ExpressionUUID->"7ea010b5-f826-44a6-aa9c-fe994a23c33a"],
Cell[56791, 1368, 587, 14, 30, "Input",ExpressionUUID->"bf707ae1-f248-49f6-ad55-f6bcd852115a"],
Cell[57381, 1384, 1110, 32, 115, "Input",ExpressionUUID->"6743983d-01b3-4135-8c60-402213854458"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58552, 1423, 207, 4, 69, "Chapter",ExpressionUUID->"f57833c0-039f-4799-9dba-d47d61256f86"],
Cell[CellGroupData[{
Cell[58784, 1431, 187, 3, 67, "Section",ExpressionUUID->"3a884ae3-4458-4973-b8c8-8e2f924b5bec"],
Cell[58974, 1436, 2253, 56, 167, "Input",ExpressionUUID->"0a3b92fe-db04-4dd0-9bbf-afd27eb2b89c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61264, 1497, 176, 3, 67, "Section",ExpressionUUID->"9301c7a7-da68-435f-b211-ca0b516ab3e5"],
Cell[61443, 1502, 1587, 38, 167, "Input",ExpressionUUID->"34dccbe3-838f-42d4-949a-101b477c2564"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63079, 1546, 205, 4, 69, "Chapter",ExpressionUUID->"21029723-fe3c-4492-a923-8d951de0ba6c"],
Cell[CellGroupData[{
Cell[63309, 1554, 162, 3, 67, "Section",ExpressionUUID->"a66cd62e-d6c9-4a3f-a2ed-823c6709c1f3"],
Cell[63474, 1559, 1941, 40, 94, "Input",ExpressionUUID->"800c96ca-0b65-46f5-a38c-3af51140e762"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65452, 1604, 204, 4, 67, "Section",ExpressionUUID->"5d148a06-6485-4112-b1c8-9e282a704d41"],
Cell[65659, 1610, 3452, 48, 74, "Text",ExpressionUUID->"9efac3a8-b568-4d05-a126-4f21c9e0178e"],
Cell[CellGroupData[{
Cell[69136, 1662, 3195, 74, 117, "Input",ExpressionUUID->"0c8af7b5-9080-426c-8ab6-e3ce56286f55"],
Cell[72334, 1738, 2150, 35, 34, "Output",ExpressionUUID->"bf1d5179-a98a-4320-8abf-b25b52a07040"]
}, Open  ]],
Cell[74499, 1776, 2228, 43, 94, "Input",ExpressionUUID->"5eb0351e-f583-4ab6-91c7-67cb15a8fa9c"],
Cell[CellGroupData[{
Cell[76752, 1823, 396, 11, 33, "Input",ExpressionUUID->"5cd5edc2-0e43-46e3-a4b8-a402392650b7"],
Cell[77151, 1836, 794, 14, 37, "Output",ExpressionUUID->"169582ca-7860-4a3c-81c6-b21242c01426"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77982, 1855, 186, 4, 30, "Input",ExpressionUUID->"d1ae1f4e-3159-474d-93f7-1cc40f823213"],
Cell[78171, 1861, 227, 4, 34, "Output",ExpressionUUID->"2b80fecd-5afa-42a7-bb2f-5b03325c1602"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78447, 1871, 167, 3, 67, "Section",ExpressionUUID->"aaadb7dc-83e8-4f83-8503-7b2b46fa0655"],
Cell[CellGroupData[{
Cell[78639, 1878, 225, 4, 54, "Subsection",ExpressionUUID->"27da4729-8695-4d70-b030-59d50be88a8c"],
Cell[78867, 1884, 3332, 46, 74, "Text",ExpressionUUID->"7f921cd5-da3a-4488-8fd7-68455b660f60"],
Cell[CellGroupData[{
Cell[82224, 1934, 3404, 69, 96, "Input",ExpressionUUID->"d5e692a7-d5d2-4b60-a096-04a2dc34f80a"],
Cell[85631, 2005, 1558, 27, 37, "Output",ExpressionUUID->"06308d1d-c116-432c-b5cb-825ee0e8db6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87226, 2037, 1409, 37, 136, "Input",ExpressionUUID->"c5fd421b-695d-4fbb-9ee4-35e48115fc12"],
Cell[88638, 2076, 661, 10, 34, "Output",ExpressionUUID->"f0dc603f-41c6-4525-9048-ad9b5cb3726d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[89348, 2092, 175, 3, 54, "Subsection",ExpressionUUID->"b3c03ab1-6a16-4318-8ad0-ee58915650ae"],
Cell[89526, 2097, 3470, 48, 74, "Text",ExpressionUUID->"50f15f84-f94d-4d75-a497-945b132aed4e"],
Cell[CellGroupData[{
Cell[93021, 2149, 2956, 59, 94, "Input",ExpressionUUID->"391db40b-d327-40c6-ae62-e56f69a16e5c"],
Cell[95980, 2210, 974, 18, 37, "Output",ExpressionUUID->"83b9f659-f442-4022-9c7e-0a5fede07df0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96991, 2233, 3204, 76, 241, "Input",ExpressionUUID->"439180cf-3bc6-492c-a2b3-5bb6aaab4cb2"],
Cell[100198, 2311, 3417, 51, 34, "Output",ExpressionUUID->"8af6749a-ba75-49f2-9781-49218a081198"],
Cell[103618, 2364, 3350, 48, 34, "Output",ExpressionUUID->"35da022e-fedf-436e-a374-b84753415545"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107005, 2417, 283, 8, 30, "Input",ExpressionUUID->"10b6821a-048c-4da4-8c74-05590f9e7ce4"],
Cell[107291, 2427, 190, 2, 34, "Output",ExpressionUUID->"90968284-3a11-48d0-a2c2-0eda66f85478"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107530, 2435, 338, 7, 54, "Subsection",ExpressionUUID->"7f78636a-b24f-411e-b644-e421fea8b132"],
Cell[107871, 2444, 4653, 77, 143, "Text",ExpressionUUID->"b59f5d7d-4172-4fc3-aae2-f2ffd720eab9"],
Cell[CellGroupData[{
Cell[112549, 2525, 3929, 85, 121, "Input",ExpressionUUID->"61525531-5670-42a1-bf6a-38ce5ebc1d54"],
Cell[116481, 2612, 1105, 18, 42, "Message",ExpressionUUID->"0d21e155-70ba-433e-9864-d13a402447b5"],
Cell[117589, 2632, 968, 18, 37, "Output",ExpressionUUID->"222e23e3-2ea3-4584-9078-74c3bfb80411"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118594, 2655, 3949, 103, 325, "Input",ExpressionUUID->"0d2b7b20-34f2-4dbf-971e-d331e098250a"],
Cell[122546, 2760, 1730, 27, 34, "Output",ExpressionUUID->"880bc506-edcd-4684-98e2-cb078d20785a"],
Cell[124279, 2789, 1666, 24, 34, "Output",ExpressionUUID->"c0797d99-c693-47c2-bde6-b102f9e50ddc"],
Cell[125948, 2815, 1772, 28, 37, "Output",ExpressionUUID->"11177c62-e83c-4f81-aff7-7bc0e31e7c95"]
}, Open  ]],
Cell[127735, 2846, 128, 3, 30, "Input",ExpressionUUID->"00777079-9838-4a8c-a663-8b877782c30b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127900, 2854, 230, 4, 54, "Subsection",ExpressionUUID->"4850c37d-4f6d-4aa2-96c9-c0956106dafe"],
Cell[128133, 2860, 3588, 50, 51, "Text",ExpressionUUID->"e9f63077-9fa5-4bb9-b1eb-cef31364cee6"],
Cell[CellGroupData[{
Cell[131746, 2914, 3430, 82, 121, "Input",ExpressionUUID->"5f4cd9f4-63e3-4896-8b6e-36c6693d6238"],
Cell[135179, 2998, 1542, 27, 37, "Output",ExpressionUUID->"edd1d88c-8c9f-4c6b-9733-737a279ecf94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136758, 3030, 3630, 98, 325, "Input",ExpressionUUID->"084849e8-afcc-4656-ac4f-f7f2c1044ae1"],
Cell[140391, 3130, 1220, 18, 34, "Output",ExpressionUUID->"0c85de0e-8ecb-4a72-8511-d9b48b4fcdbe"],
Cell[141614, 3150, 1277, 20, 34, "Output",ExpressionUUID->"c24fd887-4f4c-47ba-93e8-4ee39c9c7570"],
Cell[142894, 3172, 1326, 22, 37, "Output",ExpressionUUID->"1fb99586-ae21-4cce-834f-a80a43e6530c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144281, 3201, 211, 4, 67, "Section",ExpressionUUID->"001573b1-720b-48ab-a5db-b86d8bfd9f8d"],
Cell[144495, 3207, 3170, 44, 51, "Text",ExpressionUUID->"d4a0b31d-70ec-4b7c-ace0-21cfe95159fe"],
Cell[CellGroupData[{
Cell[147690, 3255, 1399, 36, 73, "Input",ExpressionUUID->"aeba66da-0da8-4dee-bc33-68381dc46408"],
Cell[149092, 3293, 726, 15, 37, "Output",ExpressionUUID->"31f8cdd3-3fa5-4e96-9445-ad34efa884e5"],
Cell[149821, 3310, 747, 16, 34, "Output",ExpressionUUID->"282af0c9-014f-46d0-9485-e9385d7ea717"],
Cell[150571, 3328, 742, 16, 34, "Output",ExpressionUUID->"58472c47-2849-4384-ac9e-1822d4240d4e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[151374, 3351, 252, 4, 69, "Chapter",ExpressionUUID->"563fbfbc-5f75-4d01-8696-758da09be8ed"],
Cell[CellGroupData[{
Cell[151651, 3359, 158, 3, 65, "Subchapter",ExpressionUUID->"c7054a6f-e0ba-4104-a4b5-cf7940c22e28"],
Cell[CellGroupData[{
Cell[151834, 3366, 225, 4, 67, "Section",ExpressionUUID->"bda0ecfb-5b68-48fd-b20f-ba8ab9904267"],
Cell[152062, 3372, 3110, 43, 51, "Text",ExpressionUUID->"488d1753-34f2-4cd4-8797-419e3bf4a771"],
Cell[155175, 3417, 5236, 133, 186, "Input",ExpressionUUID->"f26fd9fb-c2f5-4631-a546-7eb2cd825822"],
Cell[CellGroupData[{
Cell[160436, 3554, 17327, 411, 253, "Input",ExpressionUUID->"40dfb075-a0a4-4397-84d2-0a493ab2d946"],
Cell[177766, 3967, 14170, 249, 323, "Output",ExpressionUUID->"0e17c009-974d-4a11-a1fc-5882e3d2f72c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[191985, 4222, 228, 4, 67, "Section",ExpressionUUID->"5cae22d4-0cd6-49f1-bcfd-8a762fd57390"],
Cell[CellGroupData[{
Cell[192238, 4230, 156, 3, 54, "Subsection",ExpressionUUID->"fcf0eb0f-9950-4b67-89b9-cde9c80db96d"],
Cell[192397, 4235, 14909, 386, 325, "Input",ExpressionUUID->"938ce3a2-9550-4261-83b8-e8970f29ff55"],
Cell[CellGroupData[{
Cell[207331, 4625, 6392, 129, 276, "Input",ExpressionUUID->"934be97f-63e7-4b91-b7e4-568d2b789096"],
Cell[213726, 4756, 37088, 653, 782, "Output",ExpressionUUID->"0c042eaa-92a8-4de5-b549-2587b8609dc2"]
}, Open  ]],
Cell[250829, 5412, 656, 14, 52, "Input",ExpressionUUID->"fdec894e-08c4-40c3-94a6-46efdb9cc419"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[251546, 5433, 251, 4, 65, "Subchapter",ExpressionUUID->"0ed99053-355a-4f83-9703-2150be594937"],
Cell[CellGroupData[{
Cell[251822, 5441, 205, 3, 67, "Section",ExpressionUUID->"77ae2a84-36b8-441f-b299-3bc7543b117c"],
Cell[252030, 5446, 2650, 78, 241, "Input",ExpressionUUID->"d6d11058-c74d-4ccd-bbd6-c52b76d8b35a"],
Cell[254683, 5526, 898, 18, 30, "Input",ExpressionUUID->"a113dbd2-4a17-4641-bef1-0a39d0a90eaf"],
Cell[255584, 5546, 877, 19, 157, "Input",ExpressionUUID->"550282a5-9770-43aa-b2b3-cbdf6078750f"],
Cell[256464, 5567, 2558, 48, 52, "Input",ExpressionUUID->"1aeaedb5-71fc-44ca-b88a-3f53003f91a8"],
Cell[259025, 5617, 2117, 42, 52, "Input",ExpressionUUID->"66cbb0df-9abe-4cef-85d7-14ca1945f3e3"],
Cell[261145, 5661, 2047, 42, 52, "Input",ExpressionUUID->"a22c1c7e-895f-4d93-a245-46508cdaf31c"],
Cell[263195, 5705, 2142, 43, 52, "Input",ExpressionUUID->"dcd1daef-bf00-4633-8671-8cb35761cabb"],
Cell[265340, 5750, 2040, 41, 52, "Input",ExpressionUUID->"dc6a9c36-176f-4b54-80a6-447506704a67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267417, 5796, 155, 3, 67, "Section",ExpressionUUID->"22fd3bdf-6998-4b65-878d-33e2dece5e16"],
Cell[267575, 5801, 13255, 341, 136, "Input",ExpressionUUID->"f6e4a714-a5d9-4c6b-a0ad-13d08b4a04ce"],
Cell[CellGroupData[{
Cell[280855, 6146, 8307, 171, 318, "Input",ExpressionUUID->"9239bbd9-f8b3-4b16-8eda-2478abf790fd"],
Cell[289165, 6319, 13332, 237, 774, "Output",ExpressionUUID->"3910edee-3418-4156-8a97-39e758225039"]
}, Open  ]],
Cell[302512, 6559, 952, 18, 131, "Input",ExpressionUUID->"439f9d9a-fcb6-475e-a325-08c8b4abeec5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Improving_short_term_code_part2.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     97130,       2311]
NotebookOptionsPosition[     90292,       2186]
NotebookOutlinePosition[     90651,       2202]
CellTagsIndexPosition[     90608,       2199]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Improving short-term stability in optical-lattice clocks by quantum \
non-demolition measurement\
\>", "Title",
 CellChangeTimes->{{3.823152289418885*^9, 3.823152302723832*^9}, {
  3.841333570839197*^9, 
  3.841333594118149*^9}},ExpressionUUID->"c7ec1438-c07d-44e5-8bb4-\
1b293a2d4286"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8174643380776577`*^9, 3.817464339013774*^9}, {
  3.8206794076562138`*^9, 
  3.820679408423785*^9}},ExpressionUUID->"d1dc9f90-82cc-466a-919a-\
290fdecdce37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nbpath", " ", "=", " ", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "nbpath", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DirectoryQ", "[", "\"\<graphs\>\"", "]"}], "\[Equal]", 
     "False"}], ",", 
    RowBox[{"CreateDirectory", "[", "\"\<graphs\>\"", "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.840035816724918*^9, 3.840035853264428*^9}, {
   3.84003602679959*^9, 3.840036031698491*^9}, 3.840036101580805*^9, {
   3.840036344126457*^9, 3.8400363537866983`*^9}, {3.8400364097853928`*^9, 
   3.840036440474163*^9}, {3.84003647598342*^9, 
   3.840036492750086*^9}},ExpressionUUID->"e63c2374-173d-45f7-8ca7-\
38c8930b11c9"],

Cell[CellGroupData[{

Cell["Useful functions and definitions", "Subsection",
 CellChangeTimes->{{3.839053629483349*^9, 
  3.8390536358859873`*^9}},ExpressionUUID->"e691e835-11b7-4a2f-8419-\
2d22db5feaf1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZeroMatrix", "[", 
   RowBox[{"n_", ",", "m_"}], "]"}], ":=", 
  RowBox[{"ConstantArray", "[", 
   RowBox[{"0", ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "m"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DirectSum", "[", 
   RowBox[{"M_", ",", "N_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"Length", "[", "M", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"n", "=", 
      RowBox[{"Length", "[", "N", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"M", ",", 
          RowBox[{"ZeroMatrix", "[", 
           RowBox[{"m", ",", "n"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ZeroMatrix", "[", 
           RowBox[{"n", ",", "m"}], "]"}], ",", "N"}], "}"}]}], "}"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BlockDiagonalMatrix", "[", 
   RowBox[{"b", ":", 
    RowBox[{"{", 
     RowBox[{"__", "?", "MatrixQ"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"r", ",", "c", ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "b", "]"}]}], ",", "i", ",", "j"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", ",", "c"}], "}"}], "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Dimensions", "/@", "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ArrayFlatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", "j"}], ",", 
          RowBox[{"b", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
              "r", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
              ",", 
              RowBox[{
              "c", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
             "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "n"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "n"}], "}"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.821766741703496*^9, 3.821766743824274*^9}, 
   3.822978720223859*^9, {3.8231547919801083`*^9, 3.8231547926117496`*^9}, {
   3.825395251308617*^9, 
   3.825395252946134*^9}},ExpressionUUID->"70d6d95e-7c25-4462-ad8e-\
e17789041f22"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Statement of the problem", "Chapter",
 CellChangeTimes->{{3.820681734678087*^9, 3.820681740069908*^9}, {
  3.820687004780925*^9, 
  3.820687007828351*^9}},ExpressionUUID->"ddcb318c-60bc-4b4a-b3b6-\
30f0ccb06182"],

Cell[CellGroupData[{

Cell["Initial state ", "Section",
 CellChangeTimes->{{3.82068228997714*^9, 
  3.820682292147335*^9}},ExpressionUUID->"d7ded7db-4ae2-4682-8821-\
68863d189ba8"],

Cell[TextData[{
 StyleBox["We start with an initial state fully polarized in the -Jz \
direction. \nThe light variables and quantum uncertainties are:  <X>=0,<P>=0, \
and var(X)=var(P)=1/4\nThe atomic vector and quantum fluctuations: \
J=(J,0,0,-J), ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"var", 
     RowBox[{"(", 
      RowBox[{"Subscript", "[", 
       RowBox[{"J", ",", " ", "0"}], "]"}], ")"}]}], "=", 
    RowBox[{"var", "(", 
     SubscriptBox["J", "z"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e98e8800-05d8-4690-8607-72677763ef49"],
 StyleBox[")=J, ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"var", 
     RowBox[{"(", 
      RowBox[{"Subscript", "[", 
       RowBox[{"J", ",", " ", "x"}], "]"}], ")"}]}], "=", 
    RowBox[{"var", "(", 
     SubscriptBox["J", "y"]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "70d24d16-eec7-47ca-9b18-2588db3b7387"],
 StyleBox[")=J/2",
  FontWeight->"Regular"]
}], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682323954379*^9, 3.820682495787627*^9}, {3.83905421070179*^9, 
   3.839054213922933*^9}, {3.839054300849566*^9, 3.839054305686371*^9}, {
   3.842891061344885*^9, 3.842891061469112*^9}, {3.843232825632667*^9, 
   3.843232921657217*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"02db6a3f-af9f-4220-8ff5-6dc834214b0c"],

Cell[CellGroupData[{

Cell["input state", "Subsection",
 CellChangeTimes->{{3.784349761194673*^9, 3.784349765399784*^9}, {
  3.785487517610396*^9, 
  3.785487519168363*^9}},ExpressionUUID->"64cdd0e8-1043-4f4d-888a-\
0d6353ec7cb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V0", "=", 
   RowBox[{"{", 
    RowBox[{
    "J0", ",", "JX", ",", "JY", ",", "JZ", ",", "X1", ",", "P1", ",", "X1", 
     ",", "P1", ",", "X1", ",", "P1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"G0", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
     "varJ0", ",", "varJX", ",", "varJY", ",", "varJZ", ",", "varX", ",", 
      "varP", ",", "varX", ",", "varP", ",", "varX", ",", "varP"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JinputVec", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"J0", ",", "JX", ",", "JY", ",", "JZ"}], "}"}], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"J", ",", "0", ",", "0", ",", 
       RowBox[{"-", "J"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JinputVars", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"varJ0", ",", "varJX", ",", "varJY", ",", "varJZ"}], "}"}], 
     "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"J", ",", 
       FractionBox["J", "2"], ",", 
       FractionBox["J", "2"], ",", "J"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Linput", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"X1", ",", "P1", ",", "varX", ",", "varP"}], "}"}], "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"1", "/", "4"}], ",", 
       RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inputRules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"JinputVec", ",", "JinputVars", ",", "Linput"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.783777939238813*^9, 3.783777968127346*^9}, 
   3.783791347558457*^9, 3.784203113321391*^9, {3.785483465887968*^9, 
   3.785483473412826*^9}, {3.785483878555847*^9, 3.785483891149584*^9}, {
   3.785505485037313*^9, 3.78550551793808*^9}, {3.788159800224432*^9, 
   3.788159841262047*^9}, {3.788159912168312*^9, 3.788159921788917*^9}, {
   3.7881599552478733`*^9, 3.788159962799934*^9}, {3.815305870442243*^9, 
   3.8153058937942*^9}, {3.815462341900528*^9, 3.815462368353851*^9}, {
   3.8154623989171977`*^9, 3.8154624036670027`*^9}, {3.82068250088398*^9, 
   3.8206825013714046`*^9}, {3.820682537201388*^9, 3.820682608078617*^9}, {
   3.8206826897293873`*^9, 3.820682690074*^9}, {3.820682724168703*^9, 
   3.820682782830556*^9}, {3.820687174198729*^9, 3.820687177219453*^9}, {
   3.823069571460188*^9, 3.8230695935787563`*^9}, {3.8230705274413958`*^9, 
   3.823070566715507*^9}, {3.823153322054426*^9, 3.823153387304144*^9}, {
   3.828678271364128*^9, 3.82867827333801*^9}, {3.84242315458776*^9, 
   3.842423157916856*^9}, {3.842426330648211*^9, 3.842426334450734*^9}, {
   3.842426690323594*^9, 3.842426690426049*^9}, {3.8424268983234043`*^9, 
   3.842426900235942*^9}, {3.8424270960533733`*^9, 3.8424270967308598`*^9}, {
   3.8424279508696413`*^9, 3.842427950989605*^9}, {3.842429066240274*^9, 
   3.842429066373287*^9}, {3.8424298025342216`*^9, 3.8424298040058947`*^9}, {
   3.842429887448225*^9, 3.842429890317913*^9}, {3.8424310456999063`*^9, 
   3.8424310482034197`*^9}, {3.842498534006338*^9, 3.8424985357240877`*^9}, {
   3.842498833280685*^9, 3.8424988356085033`*^9}, {3.842498867333803*^9, 
   3.8424989013370667`*^9}, {3.84249999406686*^9, 3.8424999986498547`*^9}, {
   3.842502631880102*^9, 3.842502631974286*^9}, {3.8425042486927958`*^9, 
   3.842504266527968*^9}, {3.84250554673969*^9, 3.842505550852046*^9}, {
   3.842600311950548*^9, 3.842600317051914*^9}, {3.8428886384782143`*^9, 
   3.842888643083035*^9}},ExpressionUUID->"df78efb9-466d-48f5-b142-\
296049e3c825"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interaction Hamiltonian and update matrix", "Section",
 CellChangeTimes->{{3.7933554566229267`*^9, 3.7933554618610287`*^9}, {
  3.793355519743662*^9, 3.793355523141468*^9}, {3.815462193841792*^9, 
  3.81546219625711*^9}},ExpressionUUID->"34b7f770-79e2-488d-bfe8-\
c4e7d84ae8b2"],

Cell[TextData[{
 StyleBox["For convenience in the calculations, we parametrize the mean \
photon number ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"<", "n", ">="}], "|", "\[Alpha]", 
    SuperscriptBox["|", "2"]}], TraditionalForm]],ExpressionUUID->
  "1986015c-a7e0-4898-b710-23a41398875b"],
 StyleBox[" in the main text using the photon flux per unit time for a given \
intra cavity power \[Phi]l, times the measurement time \[Tau]int i.e., ",
  FontWeight->"Regular"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", "\[Alpha]", 
     SuperscriptBox["|", "2"]}], "=", " ", 
    RowBox[{"\[Phi]l", " ", "\[Tau]int"}]}], TraditionalForm]],
  ExpressionUUID->"0b71a948-52a2-415e-9693-fe5476682858"]
}], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.82068176037658*^9, 3.820682115877174*^9}, {
   3.820682323954379*^9, 3.820682495787627*^9}, {3.83905421070179*^9, 
   3.839054213922933*^9}, {3.839054300849566*^9, 3.839054305686371*^9}, {
   3.842891061344885*^9, 3.842891061469112*^9}, {3.8431581782487288`*^9, 
   3.843158340541469*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"788ea245-4971-4706-98d2-3d3911128b3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TINTLIGHT", "[", 
   RowBox[{"V_", ",", 
    RowBox[{"i_:", "1"}], ",", 
    RowBox[{"tint_:", "\[Tau]m"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "index", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"index", "=", 
      RowBox[{"5", "+", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"index", " ", "of", " ", 
       SubscriptBox["X", "i"]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "10", "]"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"index", ",", "1"}], "}"}], "\[Rule]", 
          RowBox[{
           RowBox[{"+", "  ", "g"}], " ", 
           SqrtBox["\[Phi]l"], 
           SqrtBox["tint"]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"index", ",", "4"}], "}"}], "\[Rule]", 
          RowBox[{
           RowBox[{"-", " ", "g"}], " ", 
           SqrtBox["\[Phi]l"], 
           SqrtBox["tint"]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"index", "+", "1"}]}], "}"}], "\[Rule]", 
          RowBox[{
           RowBox[{"+", " ", "2"}], " ", "g", " ", 
           SqrtBox["\[Phi]l"], 
           SqrtBox["tint"], 
           RowBox[{
           "V", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}]}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"index", "+", "1"}]}], "}"}], "\[Rule]", 
          RowBox[{
           RowBox[{"-", " ", "2"}], " ", "g", " ", 
           SqrtBox["\[Phi]l"], " ", 
           SqrtBox["tint"], 
           RowBox[{
           "V", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}]}]}], 
        "\[IndentingNewLine]", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821766417371277*^9, 3.821766431558857*^9}, {
  3.8229925726741133`*^9, 3.822992589857993*^9}, {3.823069779965184*^9, 
  3.823069799750586*^9}, {3.823153432189251*^9, 3.8231534326026154`*^9}, {
  3.828678420618531*^9, 3.828678425614335*^9}, {3.829899481181789*^9, 
  3.829899486982958*^9}, {3.8302278177687483`*^9, 3.830227844338276*^9}, {
  3.83836394773492*^9, 3.8383639675633*^9}, {3.83836418759054*^9, 
  3.8383641880048437`*^9}, {3.838364281542376*^9, 3.8383643072690973`*^9}, {
  3.838440803336829*^9, 3.838440804883203*^9}, {3.8425987071747913`*^9, 
  3.842598712446135*^9}},ExpressionUUID->"996396e0-9c1a-4997-8a05-\
355ccb87cce8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"INTERACTION", "[", 
   RowBox[{"GAM_", ",", "T_"}], "]"}], ":=", 
  RowBox[{"T", ".", " ", "GAM", ".", 
   RowBox[{"Transpose", "[", "T", "]"}]}]}]], "Input",ExpressionUUID->\
"6f24bfbf-adae-4c7c-90ba-7119eb9fb7c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rotations", "Section",
 CellChangeTimes->{{3.823071825036819*^9, 3.823071842036743*^9}, {
  3.823152368950695*^9, 
  3.8231523703455753`*^9}},ExpressionUUID->"dd3bbbc6-0064-4288-a1e1-\
25931e7b27ed"],

Cell[TextData[{
 "Rotations are described by the Hamiltonian \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["H", "rot"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "Jz"}], " ", "\[Delta]"}], "+", "\[CapitalOmega]Jx"}]}], 
   TraditionalForm]],ExpressionUUID->"ab620b51-f7c9-4f37-a0b2-b5fb882ff05a"],
 " "
}], "Text",
 CellChangeTimes->{
  3.820686507998505*^9, {3.8390550606245317`*^9, 3.839055079630512*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"8ee1346e-a251-42c9-a615-8326c28b3064"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TROT", "=", 
   RowBox[{"ReplacePart", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "10", "]"}], ",", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], "\[Rule]", "\[CapitalDelta]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "2"}], "}"}], "\[Rule]", 
        RowBox[{"-", "\[CapitalDelta]"}]}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], "\[Rule]", 
        RowBox[{"-", "\[CapitalOmega]"}]}], " ", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "3"}], "}"}], "\[Rule]", "\[CapitalOmega]"}]}], 
      " ", "\[IndentingNewLine]", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8206852162752237`*^9, 3.820685217734198*^9}, {
  3.820685391193048*^9, 3.8206854119869556`*^9}, {3.8206854549256153`*^9, 
  3.8206854920883827`*^9}, {3.820685528067773*^9, 3.820685555688375*^9}, {
  3.823071904328023*^9, 3.8230719045233107`*^9}, {3.82315242442166*^9, 
  3.82315242471996*^9}},ExpressionUUID->"c5f79245-7f7b-408f-8a46-\
3edea235b56d"],

Cell[TextData[{
 "This are the linearized equations, and therefore valid when the time \
increment is small. However, since the rotation Hamiltonian involves only the \
atomic variables, and it is a coherent transformation, we can apply \nU(t) = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{"t", " ", 
     RowBox[{"(", 
      RowBox[{"TROT", " ", "-", " ", "I"}], ")"}]}]], TraditionalForm]],
  ExpressionUUID->"4ad67682-0fa7-4b1d-b888-fadf4e383040"],
 " "
}], "Text",
 CellChangeTimes->{
  3.820686507998505*^9, {3.8390551041850863`*^9, 3.839055211007987*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"eb33c73f-3f9c-4f86-8243-7e23a03e8974"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"UROT", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"MatrixExp", "[", 
          RowBox[{"\[Tau]", 
           RowBox[{"(", 
            RowBox[{"TROT", "-", 
             RowBox[{"IdentityMatrix", "[", "10", "]"}]}], ")"}]}], "]"}], 
         ")"}], "//", "ExpToTrig"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalDelta]", ">", "0"}], "&&", 
        RowBox[{"\[CapitalOmega]", ">", "0"}]}]}], "]"}]}], ")"}], "//", 
   "MatrixForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.820686443705562*^9, 3.82068648164892*^9}, {
   3.820687096827202*^9, 3.820687115272303*^9}, {3.8230719118680277`*^9, 
   3.823071912078889*^9}, {3.823152430393828*^9, 3.8231524314164753`*^9}, 
   3.828678464284753*^9, {3.839055215211898*^9, 
   3.839055218135674*^9}},ExpressionUUID->"2612c153-93af-4fd9-a125-\
98d842ccfdf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Atom-light coupling ", "Section",
 CellChangeTimes->{{3.823153660963665*^9, 3.823153666121773*^9}, {
  3.839055405266391*^9, 
  3.8390554199782887`*^9}},ExpressionUUID->"25ae7c9d-9d80-4ad6-8437-\
b2c7478d75da"],

Cell["\<\
We choose the atom-light coupling factor using realistic experimental \
parameters. In this case we take the model from : \
https://iopscience.iop.org/article/10.1088/1367-2630/aa7c84/meta\
\>", "Text",
 CellChangeTimes->{
  3.820686507998505*^9, {3.8390551041850863`*^9, 3.839055211007987*^9}, {
   3.839055471039912*^9, 3.8390554981949883`*^9}, {3.839055538974638*^9, 
   3.83905559761817*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"cb8184b5-5929-45a1-b468-8f6acdc54191"],

Cell[CellGroupData[{

Cell["Interaction parameters", "Subsection",
 CellChangeTimes->{{3.8231537209981003`*^9, 
  3.823153724227393*^9}},ExpressionUUID->"21bfd2aa-121b-472b-b0d9-\
3e26c04f3328"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "=", 
   RowBox[{"6.62", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "34"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{"3.", " ", 
    SuperscriptBox["10", "8"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "=", 
    RowBox[{"2.", " ", "\[Pi]", " ", "32.", " ", 
     SuperscriptBox["10", "6"]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{"461.", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "9"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]", "=", 
   FractionBox["c", "\[Lambda]"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"2.", " ", "\[Pi]", " ", "\[Nu]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Seff", "=", " ", 
    RowBox[{"2.9", " ", 
     SuperscriptBox["10", "3"], "*", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "12"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   SuperscriptBox["m", "2"], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]int", "=", 
   RowBox[{"2.", "\[Pi]", " ", "920.", " ", 
    SuperscriptBox["10", "6"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Isat", "=", " ", 
   FractionBox[
    RowBox[{"\[Pi]", " ", "h", " ", "c", " ", "\[CapitalGamma]"}], 
    RowBox[{"3.", " ", 
     SuperscriptBox["\[Lambda]", "3"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NL", "[", 
    RowBox[{"power_", ",", 
     RowBox[{"t_:", "1"}]}], "]"}], ":=", 
   RowBox[{"t", " ", "power", " ", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]], "/", 
     RowBox[{"(", 
      RowBox[{"h", " ", "\[Omega]"}], ")"}]}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"number", " ", "of", " ", "photons", " ", "per", " ", "s"}], ",", 
    " ", 
    RowBox[{"given", " ", "power", " ", "in", " ", "mW"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "[", "power_", "]"}], ":=", 
  FractionBox[
   RowBox[{"power", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}], 
   RowBox[{"Seff", " ", "Isat"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gf", "[", "power_", "]"}], ":=", 
  RowBox[{"2", "*", 
   FractionBox["1", "Seff"], 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Lambda]", "2"]}], 
    RowBox[{"2", " ", "\[Pi]"}]], 
   FractionBox[
    RowBox[{"\[CapitalDelta]int", "/", "\[CapitalGamma]"}], 
    RowBox[{
     RowBox[{"s", "[", "power", "]"}], "+", 
     RowBox[{"4", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]int", "/", "\[CapitalGamma]"}], ")"}], 
       "2"]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]", "[", 
    RowBox[{"power_", ",", 
     RowBox[{"t_:", "1"}]}], "]"}], ":=", 
   RowBox[{"t", 
    FractionBox["\[CapitalGamma]", "2."], 
    FractionBox[
     RowBox[{"s", "[", "power", "]"}], 
     RowBox[{
      RowBox[{"s", "[", "power", "]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["\[CapitalDelta]int", "\[CapitalGamma]"], ")"}], 
        "2"]}]}]]}]}], 
  RowBox[{"(*", 
   RowBox[{"scattered", " ", "photons", " ", "per", " ", "s"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]l", "[", "power_", "]"}], ":=", 
  RowBox[{"power", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]], "/", 
      RowBox[{"(", 
       RowBox[{"h", " ", "\[Omega]"}], ")"}]}], "/", "2"}], "/", 
    "Pi"}]}]}]}], "Input",
 CellChangeTimes->{{3.8231537609566193`*^9, 3.8231538282457457`*^9}, {
   3.823153858610365*^9, 3.823153878999374*^9}, 3.823155443366788*^9, {
   3.82315819205266*^9, 3.823158192847494*^9}, 3.8232382338165503`*^9, 
   3.823240912854925*^9, {3.823242989246543*^9, 3.8232430257871943`*^9}, {
   3.8390555173671913`*^9, 
   3.839055517651647*^9}},ExpressionUUID->"70342cac-f989-4fc3-8927-\
008bd2bb64c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Optically induced decoherence", "Section",
 CellChangeTimes->{{3.815902587354684*^9, 3.815902592550004*^9}, {
  3.83905542821911*^9, 
  3.839055433584173*^9}},ExpressionUUID->"e5d3056a-37a8-4e18-b583-\
136560976a00"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"p", ",", "\[Epsilon]"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"CalculateDecN", "[", 
   RowBox[{"VEC_", ",", "GAM_", ",", 
    RowBox[{"pulse_:", "1"}], ",", 
    RowBox[{"power_:", "P"}], ",", 
    RowBox[{"tint_:", "\[Tau]m"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nl", "=", 
       RowBox[{"NL", "[", 
        RowBox[{"power", ",", "tint"}], "]"}]}], ",", 
      RowBox[{"Na", "=", 
       RowBox[{"2", 
        RowBox[{
        "VEC", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
      ",", 
      RowBox[{"choice", "=", "pulse"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Chi]", "=", 
         RowBox[{"1.", "-", 
          RowBox[{
           RowBox[{"\[Eta]", "[", 
            RowBox[{"power", ",", "tint"}], "]"}], "/", "Na"}]}]}], ",", 
        RowBox[{"\[CapitalGamma]\[Lambda]", "=", 
         RowBox[{"GAM", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{"2", ";;", "4"}], ",", 
           RowBox[{"2", ";;", "4"}]}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"\[CapitalGamma]\[Lambda]L", "=", 
         RowBox[{"GAM", "\[LeftDoubleBracket]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"5", "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"pulse", "-", "1"}], ")"}]}]}], ";;", 
             RowBox[{"5", "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"pulse", "-", "1"}], ")"}]}], "+", "1"}]}], "/.", 
            RowBox[{"pulse", "\[Rule]", " ", "choice"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"5", "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"pulse", "-", "1"}], ")"}]}]}], ";;", 
             RowBox[{"5", "+", 
              RowBox[{"2", 
               RowBox[{"(", 
                RowBox[{"pulse", "-", "1"}], ")"}]}], "+", "1"}]}], "/.", 
            RowBox[{"pulse", "\[Rule]", " ", "choice"}]}]}], 
          "\[RightDoubleBracket]"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Ndec", "=", 
          RowBox[{"BlockDiagonalMatrix", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\[Chi]", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Chi]"}], ")"}], 
              "\[CapitalGamma]\[Lambda]"}], "+", 
             RowBox[{"p", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Chi]"}], ")"}], 
              FractionBox["1", "4"], "Na", " ", 
              RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}], "}"}], "]"}]}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"NdecL", "=", 
            RowBox[{"\[Epsilon]", 
             RowBox[{"(", 
              RowBox[{"1.", "-", "\[Epsilon]"}], ")"}], "nl", " ", 
             "\[CapitalGamma]\[Lambda]L"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"DM", ",", "NM"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"DM", "=", 
              RowBox[{"Which", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"choice", "\[Equal]", "1"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Chi]", " ", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   RowBox[{"\[Epsilon]", "*", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
                   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "}"}], "]"}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"choice", "\[Equal]", "2"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Chi]", " ", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", 
                   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "}"}], "]"}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"choice", "\[Equal]", "3"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"\[Chi]", " ", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   RowBox[{"1", "*", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   RowBox[{"\[Epsilon]", " ", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}], 
                 "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"NM", "=", 
              RowBox[{"Which", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"choice", "\[Equal]", "1"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"0", "*", 
                    RowBox[{"IdentityMatrix", "[", "1", "]"}]}], ",", "Ndec", 
                   ",", "NdecL", ",", 
                   RowBox[{"0", "*", " ", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}]}], "}"}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"choice", "\[Equal]", "2"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"0", "*", 
                    RowBox[{"IdentityMatrix", "[", "1", "]"}]}], ",", "Ndec", 
                   ",", 
                   RowBox[{"0", "*", " ", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ",", "NdecL",
                    ",", 
                   RowBox[{"0", "*", " ", 
                    RowBox[{"IdentityMatrix", "[", "2", "]"}]}]}], "}"}], 
                 "]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"choice", "\[Equal]", "3"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"BlockDiagonalMatrix", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"0", "*", 
                    RowBox[{"IdentityMatrix", "[", "1", "]"}]}], ",", "Ndec", 
                   ",", 
                   RowBox[{"0.", "*", 
                    RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ",", 
                   "NdecL"}], "}"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
             ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{"NM", ",", "DM"}], "}"}]}]}], "\[IndentingNewLine]", 
           "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.814864837594002*^9, 3.81486485465368*^9}, {
   3.814954868535736*^9, 3.814954877992597*^9}, {3.815902653068451*^9, 
   3.815902699464123*^9}, {3.815902736752818*^9, 3.815902787423332*^9}, {
   3.815912221148282*^9, 3.815912236398224*^9}, {3.815912285055868*^9, 
   3.815912291165872*^9}, {3.815912507696972*^9, 3.815912510892002*^9}, {
   3.815912695867015*^9, 3.815912695958703*^9}, {3.817574318550802*^9, 
   3.817574348485468*^9}, {3.81757706846117*^9, 3.8175770743042793`*^9}, {
   3.817577586737089*^9, 3.817577586837885*^9}, {3.8175777101230927`*^9, 
   3.817577719563735*^9}, {3.817788117976021*^9, 3.817788120983428*^9}, {
   3.817788321172042*^9, 3.817788327608941*^9}, {3.8178119283869*^9, 
   3.8178119698183928`*^9}, {3.817812519515204*^9, 3.817812524789627*^9}, {
   3.817812559572897*^9, 3.817812626305482*^9}, 3.817814411256909*^9, {
   3.817814520080337*^9, 3.81781452094108*^9}, 3.819530849819779*^9, {
   3.820560821770561*^9, 3.8205608341895847`*^9}, {3.820560891227602*^9, 
   3.8205608924978333`*^9}, {3.823154688063965*^9, 3.823154689338892*^9}, {
   3.823154880024027*^9, 3.8231549444486113`*^9}, {3.823157974826521*^9, 
   3.823157991471354*^9}, {3.823158059105476*^9, 3.8231580653671637`*^9}, {
   3.824186394753366*^9, 3.824186395167376*^9}, 
   3.8299021328444023`*^9},ExpressionUUID->"fe5724bd-3ea2-4357-bd0e-\
2f6dfd4a3bb2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"INTERACTION2", "[", 
   RowBox[{"V_", ",", "GAM_", ",", "T_", ",", 
    RowBox[{"pulses_:", "1"}], ",", 
    RowBox[{"power_:", "P"}], ",", 
    RowBox[{"tint_:", "\[Tau]m"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"myN", ",", "myD"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"myN", ",", "myD"}], "}"}], "=", 
      RowBox[{"CalculateDecN", "[", 
       RowBox[{"V", ",", "GAM", ",", "pulses", ",", "power", ",", "tint"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"myD", ".", "T", ".", "GAM", ".", 
       RowBox[{"Transpose", "[", "T", "]"}], ".", 
       RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8159031684043627`*^9, 3.815903242016367*^9}, {
  3.817574903787179*^9, 3.817574914919271*^9}, {3.817575130194953*^9, 
  3.817575136773671*^9}, {3.8175761570571613`*^9, 3.8175761586395903`*^9}, {
  3.817577041435322*^9, 3.8175770472602797`*^9}, {3.8175772346579533`*^9, 
  3.8175772355087976`*^9}, {3.817577284520473*^9, 3.817577285712018*^9}, {
  3.817577622027358*^9, 3.817577625140408*^9}, {3.817577693077449*^9, 
  3.817577704384227*^9}, {3.8175788239239197`*^9, 3.8175788279865417`*^9}, {
  3.8178121129048157`*^9, 3.817812171301709*^9}, {3.820560928008944*^9, 
  3.8205609402480917`*^9}, {3.82315470416193*^9, 
  3.82315470521375*^9}},ExpressionUUID->"095af6bd-1b05-418f-aa5e-\
bd62fde5f1f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Measurements", "Section",
 CellChangeTimes->{{3.839945680178577*^9, 
  3.839945683409799*^9}},ExpressionUUID->"cafb20f9-cbe4-4d50-808c-\
21db53b2ec2a"],

Cell[TextData[{
 "After interactions, it is desirable to project the optical variables to \
appreciate the back-action effect of the measurement into the atomic state. \
In the covariance matrix formalism, this is done using the Moore-Penrose \
pseudo inverse\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[CapitalGamma]", "meas"], "=", 
    RowBox[{
     SuperscriptBox["\[CapitalGamma]", "out"], "-", 
     RowBox[{
      SuperscriptBox["\[CapitalGamma]", "out"], ".", "MP", ".", 
      SuperscriptBox["\[CapitalGamma]", 
       RowBox[{"out", ",", "T"}]]}]}]}], TraditionalForm]],ExpressionUUID->
  "639e26e9-f0d9-4dd1-a8de-0ca9b1cc6698"],
 ", where MP is the Moore-Penrose pseudoinverse with projector PP = \
(0...1...0)\[Wedge](0...1...0) where 1 is located at the index of the \
variable that one would like to project. "
}], "Text",
 CellChangeTimes->{{3.793355467895151*^9, 3.7933555175516577`*^9}, 
   3.793355580618519*^9, {3.793430159105055*^9, 3.793430162762542*^9}, {
   3.79343173453736*^9, 3.793431800016108*^9}, {3.7934318326537733`*^9, 
   3.793431846764436*^9}, {3.793431877724537*^9, 3.793431888260523*^9}, {
   3.793431951842532*^9, 3.7934319797893257`*^9}, {3.79394064125371*^9, 
   3.793940704145855*^9}, {3.793941988814733*^9, 3.79394199209632*^9}, {
   3.815305930026288*^9, 3.815305979004634*^9}, {3.815369959114066*^9, 
   3.8153699661515117`*^9}, {3.815716845505083*^9, 3.8157168758996696`*^9}, {
   3.815726638932122*^9, 3.81572664366392*^9}, {3.81572843880805*^9, 
   3.815728452806538*^9}, {3.8157286253727627`*^9, 3.8157286259341087`*^9}, {
   3.815993322986251*^9, 3.815993323192192*^9}, {3.8159934690499363`*^9, 
   3.815993482308475*^9}, {3.817806372452138*^9, 3.8178063784593277`*^9}, {
   3.817806418247965*^9, 3.81780647833146*^9}, {3.8178065271075277`*^9, 
   3.81780661937435*^9}, {3.817806671204265*^9, 3.8178067078387833`*^9}, {
   3.817806829438106*^9, 3.8178068305725393`*^9}, {3.81780695671417*^9, 
   3.817806982381069*^9}, {3.817807137677291*^9, 3.8178071747145147`*^9}, {
   3.817807208285254*^9, 3.817807263788207*^9}, {3.8178073084268427`*^9, 
   3.817807702969102*^9}, {3.8178077905820513`*^9, 3.8178078956424017`*^9}, {
   3.817807934400605*^9, 3.817808009096319*^9}, {3.8178081871281357`*^9, 
   3.817808218691831*^9}, {3.8178082710887203`*^9, 3.817808273015856*^9}, {
   3.817808329136815*^9, 3.8178084015064907`*^9}, {3.817808448992835*^9, 
   3.817808541953764*^9}, {3.817808990678012*^9, 3.817809058556134*^9}, {
   3.817809185508874*^9, 3.8178092470569773`*^9}, {3.8178093048122663`*^9, 
   3.8178093279363213`*^9}, {3.8178094970156927`*^9, 3.817809504528953*^9}, {
   3.8178095358309183`*^9, 3.817809561246336*^9}, {3.8178096142671413`*^9, 
   3.817809705466919*^9}, {3.817809778391667*^9, 3.817809876620767*^9}, {
   3.817809917796262*^9, 3.817809919699936*^9}, {3.817810032783449*^9, 
   3.817810051849165*^9}, {3.8193521319375277`*^9, 3.819352133082664*^9}, 
   3.819604300724964*^9, {3.8206821315168877`*^9, 3.820682148777144*^9}, {
   3.820683081037232*^9, 3.820683082959798*^9}, {3.8206842377064734`*^9, 
   3.820684478673808*^9}, {3.82206380983225*^9, 3.822063812572707*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"b72f855d-3cd0-435d-8ed5-4d85dd0f3e53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PROJ", "[", 
   RowBox[{"i_:", "1"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "index", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"index", "=", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ReplacePart", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", "10"}], "]"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", "+", "index"}], "}"}], "\[Rule]", "1"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PROJECTOR", "[", 
    RowBox[{"P_", ",", "Q_"}], "]"}], ":=", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", "P", ",", "Q"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MyPI", "[", 
    RowBox[{"M_", ",", "P_"}], "]"}], ":=", " ", 
   RowBox[{"P", "/", 
    RowBox[{"Tr", "[", 
     RowBox[{"P", ".", "M"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MEASURE", "[", 
   RowBox[{"GAM_", ",", "PP_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "MAT", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"MAT", "=", 
      RowBox[{"PROJECTOR", "[", 
       RowBox[{"PP", ",", "PP"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"GAM", " ", "-", " ", 
      RowBox[{"GAM", ".", 
       RowBox[{"MyPI", "[", 
        RowBox[{"GAM", ",", "MAT"}], "]"}], ".", 
       RowBox[{"Transpose", "[", "GAM", "]"}]}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.783425323822648*^9, 3.783425352253888*^9}, 
   3.783426245247539*^9, {3.8153774346101055`*^9, 3.8153774533093243`*^9}, {
   3.8154625288003798`*^9, 3.8154625443699675`*^9}, {3.820684328818795*^9, 
   3.820684335885728*^9}, {3.8206845336432467`*^9, 3.820684599392844*^9}, {
   3.823069973362166*^9, 3.823069978094707*^9}, {3.823153493097885*^9, 
   3.8231534934043827`*^9}, {3.825000036317341*^9, 3.825000039078328*^9}, {
   3.825000361277886*^9, 
   3.8250003614344053`*^9}},ExpressionUUID->"543d7cd1-26a6-4acb-b820-\
e980773f8669"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PP", "=", 
   RowBox[{"PROJ", "[", "1", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QQ", "=", 
   RowBox[{"PROJ", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RR", "=", 
   RowBox[{"PROJ", "[", "3", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7834252779113817`*^9, 3.783425278302128*^9}, {
  3.78342536698637*^9, 3.783425414549114*^9}, {3.783790758250156*^9, 
  3.783790761784519*^9}, {3.7842046392135763`*^9, 3.7842046515707827`*^9}, {
  3.785482584618889*^9, 3.7854825849639273`*^9}, {3.8154625539374557`*^9, 
  3.815462559312683*^9}, {3.820684490739408*^9, 3.820684509916308*^9}, {
  3.8206845430252542`*^9, 3.8206845597094193`*^9}, {3.823069970307787*^9, 
  3.823069983243128*^9}, {3.823153497570425*^9, 3.823153517264195*^9}, {
  3.8250000033582973`*^9, 3.825000013726635*^9}, {3.8399462292683163`*^9, 
  3.839946232158978*^9}},ExpressionUUID->"c146c1f5-63ff-417c-be7f-\
fb225c9db525"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Sequence", "Chapter",
 CellChangeTimes->{{3.823073594548552*^9, 3.8230736036211443`*^9}, {
  3.823152387313415*^9, 3.823152388478524*^9}, {3.823153607855564*^9, 
  3.8231536087140303`*^9}},ExpressionUUID->"192eb2d6-f7ec-42ec-b7ff-\
00f20e4a36dd"],

Cell[CellGroupData[{

Cell["3 measurements sequence with projections", "Section",
 CellChangeTimes->{{3.8399458907689047`*^9, 
  3.839945916844747*^9}},ExpressionUUID->"d980353b-c7f9-4962-9778-\
e35c4ad91ef0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", " ", "=", " ", 
   RowBox[{
    RowBox[{"TINTLIGHT", "[", 
     RowBox[{"V0", ",", "1", ",", "\[Tau]m1"}], "]"}], "/.", "inputRules"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"myN", ",", "myD"}], "}"}], "=", 
   RowBox[{
    RowBox[{"CalculateDecN", "[", 
     RowBox[{"V0", ",", "G0", ",", "1", ",", "P", ",", "\[Tau]m1"}], "]"}], "/.",
     "inputRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V1", " ", "=", " ", 
     RowBox[{
      RowBox[{"myD", ".", "T1", ".", "V0"}], "/.", "inputRules"}]}], ")"}], "//",
    "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"myD", ".", "T1", ".", "G0", ".", 
      RowBox[{"Transpose", "[", "T1", "]"}], ".", 
      RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}], "/.", 
    "inputRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G1", " ", "=", 
   RowBox[{"MEASURE", "[", 
    RowBox[{"G1", ",", "PP"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823073637604412*^9, 3.823073887586885*^9}, {
   3.823073970433651*^9, 3.823073997943186*^9}, {3.8230741587412643`*^9, 
   3.823074162984769*^9}, {3.823085312676737*^9, 3.8230853166490927`*^9}, {
   3.8231543008518*^9, 3.82315435262092*^9}, {3.823154410386797*^9, 
   3.823154471962532*^9}, {3.823154530715148*^9, 3.8231546634596577`*^9}, {
   3.823154801574643*^9, 3.8231548272577333`*^9}, {3.8231549609044647`*^9, 
   3.823154981005082*^9}, {3.823155022745843*^9, 3.8231550881827517`*^9}, {
   3.8231551202301207`*^9, 3.8231551336730022`*^9}, {3.823155170750198*^9, 
   3.823155211924889*^9}, {3.823155266923546*^9, 3.823155309058422*^9}, {
   3.8231553624383373`*^9, 3.823155368735732*^9}, {3.8231555170547667`*^9, 
   3.82315560791398*^9}, {3.8231556416822147`*^9, 3.8231556599262333`*^9}, {
   3.8231558535092697`*^9, 3.823155892705091*^9}, 3.8231582048721237`*^9, {
   3.824790572140224*^9, 3.824790632134616*^9}, {3.825395887123454*^9, 
   3.8253959114798727`*^9}, {3.829904938372395*^9, 3.829904949581859*^9}, {
   3.829905057760879*^9, 3.8299051164724483`*^9}, 3.830227806317556*^9, {
   3.830227857783411*^9, 3.830227880898312*^9}, {3.830228099525769*^9, 
   3.8302281588081303`*^9}, {3.830228190712648*^9, 3.8302282019929028`*^9}, {
   3.838440921522582*^9, 3.838440933300831*^9}, {3.8390573515178957`*^9, 
   3.839057374737509*^9}, {3.839057444696368*^9, 3.8390574450599937`*^9}, 
   3.8399459762452393`*^9, {3.83994610157893*^9, 
   3.839946103041566*^9}},ExpressionUUID->"32a7e6a4-1935-4248-8386-\
fc36ac78225a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UROT1", "=", 
   RowBox[{"UROT", "/.", 
    RowBox[{"\[Tau]", "\[Rule]", " ", "\[Tau]1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V2", "=", 
     RowBox[{"UROT1", ".", "V1"}]}], ")"}], "//", "MatrixForm"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G2", "=", 
     RowBox[{"UROT1", ".", "G1", ".", 
      RowBox[{"Transpose", "[", "UROT1", "]"}]}]}], ")"}], "//", 
   "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8230739000543747`*^9, 3.8230740160341043`*^9}, {
   3.823074171599969*^9, 3.823074175631585*^9}, {3.823086364680354*^9, 
   3.823086366733069*^9}, {3.82315594751429*^9, 3.823155951624748*^9}, {
   3.8231569884859*^9, 3.823157017066234*^9}, {3.82315820938561*^9, 
   3.8231582104812307`*^9}, 3.823163721900066*^9, {3.825397023540011*^9, 
   3.8253970340414124`*^9}, {3.828688351088992*^9, 3.828688354657041*^9}, {
   3.8432372147413607`*^9, 
   3.843237215320982*^9}},ExpressionUUID->"fe26d65a-bd88-4cc9-a6bd-\
7d8d050ee988"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T3", " ", "=", " ", 
   RowBox[{
    RowBox[{"TINTLIGHT", "[", 
     RowBox[{"V2", ",", "2", ",", "\[Tau]m2"}], "]"}], "/.", "inputRules"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"myN", ",", "myD"}], "}"}], "=", 
   RowBox[{
    RowBox[{"CalculateDecN", "[", 
     RowBox[{"V2", ",", "G2", ",", "2", ",", "P", ",", "\[Tau]m2"}], "]"}], "/.",
     "inputRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V3", " ", "=", " ", 
     RowBox[{
      RowBox[{"myD", ".", "T3", ".", "V2"}], "/.", "inputRules"}]}], ")"}], "//",
    "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{
    RowBox[{"myD", ".", "T3", ".", "G2", ".", 
     RowBox[{"Transpose", "[", "T3", "]"}], ".", 
     RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", " ", "=", " ", 
   RowBox[{"MEASURE", "[", 
    RowBox[{"G3", ",", "QQ"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823074027013445*^9, 3.823074066408724*^9}, {
   3.8230744430930567`*^9, 3.8230744689418077`*^9}, {3.823155990077365*^9, 
   3.823156103716441*^9}, {3.823156183809721*^9, 3.823156184379984*^9}, {
   3.823156298305264*^9, 3.823156298398675*^9}, {3.823156407334826*^9, 
   3.823156407506199*^9}, {3.823156982176025*^9, 3.8231569843237467`*^9}, {
   3.8231582145144053`*^9, 3.8231582154292917`*^9}, {3.823163726597063*^9, 
   3.823163740747423*^9}, {3.825397048558267*^9, 3.82539706439851*^9}, {
   3.828688358565041*^9, 3.828688360785038*^9}, {3.830492732557191*^9, 
   3.8304927847511597`*^9}, 3.8399463487062397`*^9, {3.839946437591134*^9, 
   3.8399464413941727`*^9}, {3.843237218190572*^9, 
   3.843237218765504*^9}},ExpressionUUID->"d0279ac2-cf1e-4e04-b023-\
3724eb867549"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UROT2", "=", 
   RowBox[{"UROT", "/.", 
    RowBox[{"\[Tau]", "\[Rule]", " ", "\[Tau]2"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V4", "=", 
     RowBox[{"UROT2", ".", "V3"}]}], ")"}], "//", "MatrixForm"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G4", "=", 
     RowBox[{
      RowBox[{"(", "UROT2", ")"}], ".", "G3", ".", 
      RowBox[{"Transpose", "[", "UROT2", "]"}]}]}], ")"}], "//", 
   "MatrixForm"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8230744925837*^9, 3.823074497455408*^9}, 
   3.8230745427321*^9, {3.823156335411676*^9, 3.823156335605629*^9}, {
   3.823156379039176*^9, 3.823156384535821*^9}, {3.823156976416127*^9, 
   3.82315697788894*^9}, {3.823158220658351*^9, 3.823158222485223*^9}, {
   3.824983507027281*^9, 3.824983540007699*^9}, {3.824983594693243*^9, 
   3.824983608844037*^9}, 3.824984232941352*^9, {3.825397086343903*^9, 
   3.825397095357439*^9}, {3.828688368531905*^9, 3.828688373385388*^9}, {
   3.84323722276151*^9, 
   3.843237223273801*^9}},ExpressionUUID->"3d3a0d4e-05e1-4429-a5d8-\
63dd49010e5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T5", " ", "=", " ", 
   RowBox[{
    RowBox[{"TINTLIGHT", "[", 
     RowBox[{"V4", ",", "3", ",", "\[Tau]m3"}], "]"}], "/.", "inputRules"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"myN", ",", "myD"}], "}"}], "=", 
   RowBox[{
    RowBox[{"CalculateDecN", "[", 
     RowBox[{"V4", ",", "G4", ",", "3", ",", "P", ",", "\[Tau]m3"}], "]"}], "/.",
     "inputRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"V5", " ", "=", " ", 
     RowBox[{
      RowBox[{"T5", ".", "V4"}], "/.", "inputRules"}]}], ")"}], "//", 
   "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G5", "=", 
   RowBox[{
    RowBox[{"myD", ".", "T5", ".", "G4", ".", 
     RowBox[{"Transpose", "[", "T5", "]"}], ".", 
     RowBox[{"Transpose", "[", "myD", "]"}]}], "+", "myN"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G5", " ", "=", " ", 
   RowBox[{"MEASURE", "[", 
    RowBox[{"G5", ",", "RR"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.823074577351935*^9, 3.823074611662653*^9}, {
   3.823156439463077*^9, 3.82315650964396*^9}, {3.8231571644939632`*^9, 
   3.823157177375071*^9}, {3.823158227975562*^9, 3.823158229324627*^9}, {
   3.823163423358652*^9, 3.8231634780386333`*^9}, {3.823163771598139*^9, 
   3.823163784306654*^9}, 3.824811855667665*^9, {3.825397137650415*^9, 
   3.82539714895043*^9}, {3.828688377739161*^9, 3.828688385481698*^9}, {
   3.830492797899885*^9, 3.830492845825939*^9}, 3.839946364476193*^9, 
   3.8399466910786333`*^9, {3.843237227708737*^9, 
   3.843237228237042*^9}},ExpressionUUID->"5c13facd-a19e-4643-8f61-\
bee44b4a81c9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Results", "Chapter",
 CellChangeTimes->{{3.8231566006397247`*^9, 
  3.823156602718062*^9}},ExpressionUUID->"63287460-8bb0-45cd-89ce-\
c9c0aeaa6edf"],

Cell[CellGroupData[{

Cell["Atomic spin squeezing ", "Subchapter",
 CellChangeTimes->{{3.8175335899823723`*^9, 3.8175335941213703`*^9}, {
   3.8193557103701153`*^9, 3.819355716887508*^9}, 3.8202301526921053`*^9, {
   3.839959164407235*^9, 
   3.839959165334834*^9}},ExpressionUUID->"b1a9f71d-702b-4b0e-aa09-\
8b125a6d48fb"],

Cell[CellGroupData[{

Cell["Available squeezing with projection measurements", "Section",
 CellChangeTimes->{{3.8158996046523857`*^9, 
  3.815899620576233*^9}},ExpressionUUID->"16c99002-a56a-4add-9a28-\
55e810273d01"],

Cell[CellGroupData[{

Cell["Spin squeezing witness", "Subsection",
 CellChangeTimes->{{3.820234554433427*^9, 3.820234570366892*^9}, {
  3.820597914770792*^9, 3.8205979228279448`*^9}, {3.830493964375998*^9, 
  3.830493967572054*^9}, {3.8357740912162523`*^9, 
  3.835774092721487*^9}},ExpressionUUID->"71853f5b-9799-45c4-a0c7-\
7b04c7a207b6"],

Cell[TextData[{
 "We define the following spin-squeezing witness\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Xi]", "2"], "=", " ", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"\[LeftAngleBracket]", "N", "\[RightAngleBracket]"}], "  ", 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["\[CapitalDelta]J", "l"], ")"}], "2"]}]}], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["J", "j"], "2"], "+", 
      SuperscriptBox[
       SubscriptBox["J", "k"], "2"]}]]}], TraditionalForm]],ExpressionUUID->
  "bc1fc4e6-af55-4e65-92f3-82b838f6410e"],
 "\nfor orthogonal components j,k,l permutations of J\n\nThe following module \
calculate the value of the spin squeezing witness defined above. \nThe \
parameters of the measurement sequence (i.e. timing of the measurements, \
atom-light coupling) are \[OpenCurlyDoubleQuote]hard-coded\
\[CloseCurlyDoubleQuote], and corresponds to the optimum parameters of the \
orange line in Figure 2 of the main text. This choice was made to easy the \
calculation of the witness as a function of the measurement strength, we have \
chosen the best sequence that uses equal measurements. The module takes two \
variables, the detuning, and the measurement time. "
}], "Text",
 CellChangeTimes->{{3.793977903546886*^9, 3.793977965984462*^9}, 
   3.793978012299818*^9, {3.8158996328114233`*^9, 3.8158996699753437`*^9}, {
   3.820234581177662*^9, 3.8202345897347937`*^9}, {3.820234642134948*^9, 
   3.820235286045343*^9}, {3.820597942298934*^9, 3.820597995609696*^9}, {
   3.8205981683054743`*^9, 3.820598377585352*^9}, {3.8304939714621363`*^9, 
   3.8304940972932663`*^9}, {3.830494269473864*^9, 3.830494287054131*^9}, {
   3.830494354762568*^9, 3.830494644364752*^9}, {3.835774095893928*^9, 
   3.835774233841442*^9}, {3.839955899602889*^9, 3.8399560010233088`*^9}, {
   3.8399560603379717`*^9, 3.8399562664027567`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"92975015-5c91-4cbc-af6f-92a24f9bf953"],

Cell[BoxData[
 RowBox[{
  RowBox[{"witness2", "[", 
   RowBox[{
    RowBox[{"x_:", "0.64"}], ",", 
    RowBox[{"\[Tau]_:", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "pars", ",", "timing", ",", "cambio", ",", "COVM", ",", "M", ",", 
      "Mfull", ",", "V", ",", "n", ",", "be", ",", "b", ",", "we", ",", 
      "\[CapitalDelta]J0", ",", "\[CapitalDelta]Jx", ",", "\[CapitalDelta]Jy",
       ",", "\[CapitalDelta]Jz", ",", "J0", ",", "Jx", ",", "Jy", ",", "Jz"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pars", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CapitalOmega]", "\[Rule]", " ", "1"}], ",", 
        RowBox[{"g", "\[Rule]", " ", 
         RowBox[{"gf", "[", "4.093", "]"}]}], ",", 
        RowBox[{"\[Epsilon]", "\[Rule]", " ", "1."}], ",", 
        RowBox[{"p", "\[Rule]", " ", "1"}], ",", 
        RowBox[{"P", "\[Rule]", " ", "4.093"}], ",", 
        RowBox[{"\[Phi]l", "\[Rule]", " ", 
         RowBox[{"\[CapitalPhi]l", "[", "4.093", "]"}]}], ",", 
        RowBox[{"J", "\[Rule]", " ", 
         RowBox[{"Natoms", "/", "2"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"timing", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]1", "\[Rule]", 
         RowBox[{"1.245", " ", "\[Pi]"}]}], ",", 
        RowBox[{"\[Tau]2", "\[Rule]", " ", 
         RowBox[{"1.78", " ", "\[Pi]"}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"M", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G4", "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], 
           "\[RightDoubleBracket]"}], "/.", "inputRules"}], "/.", "pars"}], "/.",
         "timing"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", "x"}], ",", 
         RowBox[{"\[Tau]m1", "\[Rule]", "\[Tau]"}], ",", 
         RowBox[{"\[Tau]m2", "\[Rule]", "\[Tau]"}], ",", 
         RowBox[{"\[Tau]m3", "\[Rule]", "\[Tau]"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Mfull", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G4", "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], 
           "\[RightDoubleBracket]"}], "/.", "inputRules"}], "/.", "pars"}], "/.",
         "timing"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", "x"}], ",", 
         RowBox[{"\[Tau]m1", "\[Rule]", "\[Tau]"}], ",", 
         RowBox[{"\[Tau]m2", "\[Rule]", "\[Tau]"}], ",", 
         RowBox[{"\[Tau]m3", "\[Rule]", "\[Tau]"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"V", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"V4", "[", 
           RowBox[{"[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3", ",", "4"}], "}"}], "]"}], "]"}], "/.", 
          "inputRules"}], "/.", "pars"}], "/.", "timing"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", "x"}], ",", 
         RowBox[{"\[Tau]m1", "\[Rule]", "\[Tau]"}], ",", 
         RowBox[{"\[Tau]m2", "\[Rule]", "\[Tau]"}], ",", 
         RowBox[{"\[Tau]m3", "\[Rule]", "\[Tau]"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"n", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"V4", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", "inputRules"}], "/.", 
         "pars"}], "/.", "timing"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "\[Rule]", "x"}], ",", 
         RowBox[{"\[Tau]m1", "\[Rule]", "\[Tau]"}], ",", 
         RowBox[{"\[Tau]m2", "\[Rule]", "\[Tau]"}], ",", 
         RowBox[{"\[Tau]m3", "\[Rule]", "\[Tau]"}]}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"we", ",", "be"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", "M", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"b", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Normalize", "[", 
         RowBox[{"be", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "i"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"cambio", " ", "=", " ", 
      RowBox[{"Table", "[", " ", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "\[Equal]", "1"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", 
            RowBox[{"b", "[", 
             RowBox[{"[", 
              RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Jx", ",", "Jy", ",", "Jz"}], "}"}], " ", "=", " ", 
      RowBox[{"SetPrecision", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Inverse", "[", "b", "]"}], ".", "V"}], ")"}], ",", "100"}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"COVM", " ", "=", " ", 
      RowBox[{
       RowBox[{"Inverse", "[", "cambio", "]"}], ".", "Mfull", ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Inverse", "[", "cambio", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\[CapitalDelta]Jx", ",", "\[CapitalDelta]Jy", ",", 
        "\[CapitalDelta]Jz"}], "}"}], "=", 
      SqrtBox["we"]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      SuperscriptBox["\[CapitalDelta]Jz", "2"], "/", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["Jx", "2"], "n"], "+", 
        FractionBox[
         SuperscriptBox["Jy", "2"], "n"]}], ")"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     SuperscriptBox["\[CapitalDelta]Jz", "2"], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Jx", "2"], "n"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["\[CapitalDelta]Jx", "2"], 
             SuperscriptBox["Jx", "2"]], "-", 
            RowBox[{"2", " ", 
             FractionBox[
              RowBox[{"COVM", "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}], 
              RowBox[{"Jx", " ", "n"}]]}], "+", 
            FractionBox[
             RowBox[{"COVM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], 
             SuperscriptBox["n", "2"]]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["Jy", "2"], "n"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SuperscriptBox["\[CapitalDelta]Jy", "2"], 
             SuperscriptBox["Jy", "2"]], "-", 
            RowBox[{"2", " ", 
             FractionBox[
              RowBox[{"COVM", "[", 
               RowBox[{"[", 
                RowBox[{"3", ",", "1"}], "]"}], "]"}], 
              RowBox[{"Jy", " ", "n"}]]}], "+", 
            FractionBox[
             RowBox[{"COVM", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}], 
             SuperscriptBox["n", "2"]]}], ")"}]}], ")"}]}]}], ")"}]}], "*)"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.8399563504125834`*^9, 3.8399563550712223`*^9}, {
  3.8399569874500847`*^9, 3.839956991930955*^9}, {3.840094155327775*^9, 
  3.8400941934460783`*^9}, {3.8400942286387453`*^9, 3.840094245148608*^9}, {
  3.840094292904605*^9, 3.840094428363752*^9}, {3.840094506086467*^9, 
  3.8400945077665253`*^9}, {3.8400946312664833`*^9, 3.840094670360999*^9}, {
  3.840094755570704*^9, 3.8400947712943487`*^9}, {3.840094833621778*^9, 
  3.840094886227927*^9}, {3.8400949210034933`*^9, 3.840094921802916*^9}, {
  3.840094952046159*^9, 3.840094961954414*^9}, {3.840095052380994*^9, 
  3.840095054859453*^9}},ExpressionUUID->"f5bc5e1c-1829-48df-86f8-\
4470511debab"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots", "Chapter",
 CellChangeTimes->{{3.8368398586868973`*^9, 3.836839860608996*^9}, {
  3.839955869412938*^9, 3.839955872695139*^9}, {3.8399590938304663`*^9, 
  3.8399590939588137`*^9}, {3.839959176457405*^9, 
  3.839959177334937*^9}},ExpressionUUID->"6ff548b0-fb9d-450b-bd67-\
be9f5b9a6dd4"],

Cell[CellGroupData[{

Cell["Figure 4", "Subchapter",
 CellChangeTimes->{{3.839959190953718*^9, 
  3.839959192442926*^9}},ExpressionUUID->"661ebeee-c926-48ac-9a24-\
113fb4970f1c"],

Cell[CellGroupData[{

Cell["Plot vs measurement strength", "Subsection",
 CellChangeTimes->{{3.839957079785945*^9, 3.839957087787819*^9}, {
  3.839957243464758*^9, 
  3.839957247559518*^9}},ExpressionUUID->"a9b631ee-b493-43d7-9516-\
169d9f838369"],

Cell["\<\
We will first calculate the witness as a function of the measurement strength \
for different detuning, including the optimum found in the optimization \
notebook. 
We can see how, as a function of the measurement strength, the witness \
reaches a minimum. The best curve corresponds to the detuning found in the \
optimization notebook\
\>", "Text",
 CellChangeTimes->{{3.793977903546886*^9, 3.793977965984462*^9}, 
   3.793978012299818*^9, {3.8158996328114233`*^9, 3.8158996699753437`*^9}, {
   3.820234581177662*^9, 3.8202345897347937`*^9}, {3.820234642134948*^9, 
   3.820235286045343*^9}, {3.820597942298934*^9, 3.820597995609696*^9}, {
   3.8205981683054743`*^9, 3.820598377585352*^9}, {3.8304939714621363`*^9, 
   3.8304940972932663`*^9}, {3.830494269473864*^9, 3.830494287054131*^9}, {
   3.830494354762568*^9, 3.830494644364752*^9}, {3.835774095893928*^9, 
   3.835774233841442*^9}, {3.839955899602889*^9, 3.8399560010233088`*^9}, {
   3.8399560603379717`*^9, 3.8399562664027567`*^9}, {3.839957022482634*^9, 
   3.839957066103827*^9}, {3.8399571012678127`*^9, 3.839957146223962*^9}, {
   3.8399572339227943`*^9, 3.8399573022124567`*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"a7771166-8164-497b-9919-77650d4d2a24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Natoms", " ", "=", " ", "20000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]mopt", " ", "=", " ", 
   RowBox[{"4.77", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8399487676446123`*^9, 3.839948772024912*^9}, {
  3.839949968998455*^9, 3.839949972524002*^9}, {3.8399564377991953`*^9, 
  3.839956441599937*^9}, {3.843234368836542*^9, 
  3.843234369557514*^9}},ExpressionUUID->"50f24ba7-d4b6-4407-abae-\
2248be9d5216"],

Cell[BoxData[
 RowBox[{
  RowBox[{"stylesf", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Line", ",", 
       RowBox[{"Hue", "[", 
        RowBox[{"0.09", ",", "0.84", ",", "1"}], "]"}], ",", 
       RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Dashing", "[", "Medium", "]"}], ",", " ", 
       InterpretationBox[
        ButtonBox[
         TooltipBox[
          GraphicsBox[{
            {GrayLevel[0], RectangleBox[{0, 0}]}, 
            {GrayLevel[0], RectangleBox[{1, -1}]}, 
            {Hue[0.76, 0.81, 0.83], RectangleBox[{0, -1}, {2, 1}]}},
           AspectRatio->1,
           DefaultBaseStyle->"ColorSwatchGraphics",
           Frame->True,
           FrameStyle->Hue[0.7600000000000001, 0.81, 0.5533333333333333],
           FrameTicks->None,
           
           ImageSize->
            Dynamic[{
             Automatic, 
              1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
               Magnification])}],
           PlotRangePadding->None],
          "Hue[0.76, 0.81, 0.83]"],
         Appearance->None,
         BaseStyle->{},
         BaselinePosition->Baseline,
         ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
           If[
            Not[
             AbsoluteCurrentValue["Deployed"]], 
            SelectionMove[Typeset`box$, All, Expression]; 
            FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
            FrontEnd`Private`$ColorSelectorInitialColor = 
             Hue[0.76, 0.81, 0.83]; 
            FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
            MathLink`CallFrontEnd[
              FrontEnd`AttachCell[Typeset`box$, 
               FrontEndResource["HueColorValueSelector"], {
               0, {Left, Bottom}}, {Left, Top}, 
               "ClosingActions" -> {
                "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
         DefaultBaseStyle->{},
         Evaluator->Automatic,
         Method->"Preemptive"],
        Hue[0.76, 0.81, 0.83],
        Editable->False,
        Selectable->False], ",", 
       RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8368398714178534`*^9, 3.836839932780361*^9}, {
   3.836840510190556*^9, 3.836840598978381*^9}, 3.8399499824526863`*^9, {
   3.8399566826484547`*^9, 3.8399566929367847`*^9}, 3.840005241774805*^9, 
   3.84000554098567*^9, 3.840006153103241*^9, {3.843234649319976*^9, 
   3.843234677068985*^9}},ExpressionUUID->"3656aab0-9b86-4eaa-ab2f-\
1e6d733a2e8e"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"ran", "=", 
     RowBox[{"Subdivide", "[", 
      RowBox[{
       RowBox[{"0.1", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", 
       RowBox[{"50", " ", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}], ",", "50"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xms", "=", 
     FractionBox[
      RowBox[{" ", 
       RowBox[{"2", 
        RowBox[{"\[Eta]", "[", 
         RowBox[{"4.093", ",", "ran"}], "]"}]}]}], "Natoms"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pd", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"xms", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"10", ",", 
               RowBox[{"witness2", "[", 
                RowBox[{"xx", ",", "#"}], "]"}]}], "]"}]}], "&"}], "/@", 
           "ran"}]}], "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"xx", ",", 
         RowBox[{"{", 
          RowBox[{"0.642", ",", "0.5"}], "}"}]}], "}"}]}], "]"}]}], ";"}], 
   RowBox[{"(*", "detuning", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.831717414544438*^9, 3.831717415963599*^9}, {
   3.831717596608631*^9, 3.831717608145028*^9}, 3.831717680487486*^9, {
   3.831718644708849*^9, 3.831718655891782*^9}, {3.831718750435053*^9, 
   3.83171876307812*^9}, {3.8317192525948267`*^9, 3.831719253340622*^9}, {
   3.831719285200013*^9, 3.831719286242391*^9}, {3.831719397281439*^9, 
   3.831719397357692*^9}, {3.83171945974327*^9, 3.831719492213562*^9}, {
   3.831788386204726*^9, 3.831788387174788*^9}, {3.8358011242065973`*^9, 
   3.835801136424139*^9}, 3.835801973209661*^9, {3.835802198794013*^9, 
   3.835802204731757*^9}, {3.835802698215652*^9, 3.835802708923203*^9}, {
   3.8358029629720297`*^9, 3.835802963645439*^9}, {3.8358038139040823`*^9, 
   3.835803814044903*^9}, {3.835804646957385*^9, 3.835804676670898*^9}, 
   3.835804711746358*^9, {3.83594720724367*^9, 3.8359472130379667`*^9}, {
   3.835947255395363*^9, 3.835947259966106*^9}, {3.835947613076214*^9, 
   3.8359476411225443`*^9}, {3.835971368867257*^9, 3.835971377298379*^9}, {
   3.835971596969713*^9, 3.8359716166959057`*^9}, {3.835972038073161*^9, 
   3.835972042272922*^9}, {3.83628511258766*^9, 3.8362851466985493`*^9}, {
   3.83628529436862*^9, 3.836285318020267*^9}, {3.836839708898244*^9, 
   3.836839717404023*^9}, {3.836840147060155*^9, 3.836840156026122*^9}, {
   3.836840348221596*^9, 3.836840349875667*^9}, 3.839948739985174*^9, {
   3.839949844668179*^9, 3.839949846375298*^9}, {3.839956637911687*^9, 
   3.839956657103253*^9}, {3.839958664155949*^9, 3.839958684823946*^9}, 
   3.8399587653324013`*^9, {3.840005464070669*^9, 3.840005491742751*^9}, 
   3.840006138058546*^9, {3.8400949757128363`*^9, 3.8400949874935093`*^9}, {
   3.843234100189322*^9, 3.84323410573606*^9}, {3.843234403214509*^9, 
   3.843234432567913*^9}},ExpressionUUID->"f80db4aa-5f76-4ca1-b9be-\
21036a577b71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fig4b", " ", "=", " ", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"pd", ",", "\[IndentingNewLine]", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "2"}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "\[Rule]", "stylesf"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "22"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Eta]\>\"", ",", 
       "\"\<\!\(TraditionalForm\`\(\*SuperscriptBox[\(\[Xi]\), \(2\)]\(\\\ \)\
\)\)(dB)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "400"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836840486822566*^9, 3.836840494171775*^9}, {
  3.836840615888249*^9, 3.836840654712058*^9}, {3.836840765229868*^9, 
  3.836840765362029*^9}, {3.8399488651884747`*^9, 3.839948865304007*^9}, {
  3.840005842226932*^9, 3.840005842349701*^9}, {3.843158801255341*^9, 
  3.843158801597539*^9}, {3.8432358339886923`*^9, 
  3.84323583747943*^9}},ExpressionUUID->"770805ea-6252-42d5-864a-\
4d52cafbbe6b"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {Hue[0.09, 0.84, 1], PointSize[0.009166666666666668], Thickness[0.008], 
     LineBox[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAArwB45O14QD/ptdR6NcLEv00QdES8
m3Y/ITzkWGxb8b9DkCxmLZSFPwq8uIwH4/i/XBgfqnzajz9mMF1rTw3/vz3Q
CPdlEJU/98sUKK1kAsBKFAKZjTOaP8Lz2yzl+ATAV1j7OrVWnz9dffuaPTUH
wDJOem7uPKI/wQkxuyAYCcA68HY/gs6kP8uw0aKfpgrAQJJzEBZgpz9kmRmv
h+gLwEc0cOGp8ak/xlnF72rmDMBO1myyPYOsP8IZG0mzqA3AVnhpg9EUrz/A
0LVUODcOwC4NM6oy07A/dejiMxWZDsAxXrGS/BuyP3mykBue1A7ANK8ve8Zk
sz/EtwyyZe8OwDkArmOQrbQ/mpSTGUruDsA8USxMWva1PyqEAFSF1Q7AP6Kq
NCQ/tz9A7fuivqgOwELzKB3uh7g/3BckmBtrDsBGRKcFuNC5Px+sySJQHw7A
SJUl7oEZuz/akEZDrccNwE7mo9ZLYrw/OZ0HQi5mDcBRNyK/Fau9P3DeqGiE
/AzAUoigp9/zvj+azUFOIYwMwKtsD8hUHsA/V8kn0j8WDMAtlU68ucLAPy8f
IOXrmwvAr72NsB5nwT83bT9CCR4LwDHmzKSDC8I/djDhN1mdCsCyDgyZ6K/C
P0idG59/GgrAMzdLjU1Uwz9RLm8dB5YJwLZfioGy+MM/11GPyWQQCcA4iMl1
F53EPzLIPkn7iQjAubAIanxBxT9tsHp7HQMIwDzZR17h5cU/3GqmvxB8B8C8
AYdSRorGP/R1IegO9QbAPirGRqsuxz90QqnkR24GwMBSBTsQ08c/5LYhL+Pn
BcBBe0QvdXfIPzx80wMBYgXAxaODI9obyT92jtlsu9wEwEbMwhc/wMk/9EZS
JydYBMDI9AEMpGTKP+oS7WdU1APASB1BAAkJyz9+AZiDT1EDwMlFgPRtrcs/
zShagCHPAsBNbr/o0lHMP+H+zJHQTQLAzpb+3Df2zD+7XiOEYM0BwE+/PdGc
ms0/iVk9GNNNAcDR53zFAT/OP1pt6VIozwDAUhC8uWbjzj9BbSPBXlEAwNQ4
+63Lh88/lbK6Zeeo/7+rMB1RGBbQP2xESdvGsP6/R/aC2A==
      "]]}, 
    {Hue[0.76, 0.81, 0.83], PointSize[0.009166666666666668], Thickness[0.008],
      Dashing[Medium], LineBox[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAArwB45O14QD+aO457AQHGv00QdES8
m3Y/F9rijLN37b9DkCxmLZSFP4gNXGMzJ/O/XBgfqnzajz8yDJTrsxL5vz3Q
CPdlEJU/TqlbEiFK/79KFAKZjTOaP+6/zihFdQLAV1j7OrVWnz+K5fcL0tgE
wDJOem7uPKI/Tn2Nb8jNBsA68HY/gs6kP5h/kgbqXAjAQJJzEBZgpz/CebKC
EpIJwEc0cOGp8ak/9EkGA155CsBO1myyPYOsPyw44loXHgvAVnhpg9EUrz+B
yXArW4oLwC4NM6oy07A/fOizFwbHC8AxXrGS/BuyP2lS8MHC2wvANK8ve8Zk
sz/Hz8uxJM8LwDkArmOQrbQ/2matdcemC8A8USxMWva1P32LT95tZwvAP6Kq
NCQ/tz9y/CheHxULwELzKB3uh7g/DR3CrkKzCsBGRKcFuNC5P3oXCHK1RArA
SJUl7oEZuz8eYwDV4MsJwE7mo9ZLYrw/7si+YstKCcBRNyK/Fau9P4E4SUoo
wwjAUoigp9/zvj+lIDBhZDYIwKtsD8hUHsA/XDBpLLGlB8AtlU68ucLAP2D5
szQOEgfAr72NsB5nwT8cQIPlUHwGwDHmzKSDC8I/1MhRLivlBcCyDgyZ6K/C
P/ikLBcxTQXAMzdLjU1Uwz9kHYNy3bQEwLZfioGy+MM/CEIs0JUcBMA4iMl1
F53EP/zeIdCthAPAubAIanxBxT/AKLLuae0CwDzZR17h5cU/Js7T3wFXAsC8
AYdSRorGP1A5zIuiwQHAPirGRqsuxz+qcGS8by0BwMBSBTsQ08c/9Jxsh4Wa
AMBBe0QvdXfIPxMUOIH5CADAxaODI9obyT+7Xvl/t/H+v0bMwhc/wMk/DmQV
b2/U/b/I9AEMpGTKP763Necpuvy/SB1BAAkJyz/ByNhr76L7v8lFgPRtrcs/
+/An+cKO+r9Nbr/o0lHMP95tUOiiffm/zpb+3Df2zD+GC8OxiW/4v0+/PdGc
ms0/ucWKkm5k97/R53zFAT/OPy6hGBlGXPa/UhC8uWbjzj+0bzOdAlf1v9Q4
+63Lh88/XjwnppRU9L+rMB1RGBbQP3b+1EHrVPO/Ww+NPQ==
      "]]}}, {}, {}, {}, {}},
  
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(TraditionalForm\\`\\(\\*SuperscriptBox[\\(\[Xi]\\), \\(2\\)]\\(\
\\\\ \\)\\)\\)(dB)\"", TraditionalForm], None}, {
     FormBox["\"\[Eta]\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 22],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.25134857102672}, {-4, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.836840438812936*^9, {3.836840471569545*^9, 3.836840495189938*^9}, {
   3.8368405285848513`*^9, 3.836840654935247*^9}, 3.8368409202843227`*^9, {
   3.839948856284658*^9, 3.839948865904635*^9}, 3.839956505529997*^9, {
   3.8399567572680893`*^9, 3.839956764511685*^9}, 3.8399576058799267`*^9, 
   3.839958876987104*^9, 3.840005766285544*^9, 3.840006071594275*^9, 
   3.840006429457629*^9, 3.840038089219809*^9, 3.8400929305842543`*^9, 
   3.8400951571454287`*^9, 3.843159050988852*^9, 3.843233269453968*^9, 
   3.843234524789777*^9, 3.8432346599966297`*^9, 3.843235837870226*^9, 
   3.843720725535899*^9},ExpressionUUID->"5c833d52-d537-404e-8aba-\
61be8feac41a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<graphs/fig4b.eps\>\"", ",", "fig4b", ",", "\"\<eps\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<graphs/fig4b.png\>\"", ",", "fig4b", ",", "\"\<png\>\""}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.836840689338773*^9, 3.836840691367036*^9}, {
  3.839958900132351*^9, 3.839958900464031*^9}, {3.840005780247765*^9, 
  3.840005854441739*^9}, {3.840036275123827*^9, 
  3.8400362973959713`*^9}},ExpressionUUID->"a0af9b60-69ad-48b3-9051-\
8e741fd4add8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot vs detuning", "Subsection",
 CellChangeTimes->{{3.839957079785945*^9, 
  3.839957087787819*^9}},ExpressionUUID->"955396a4-82f2-459d-9151-\
28e0cb1e1152"],

Cell["\<\
We will now calculate the witness as a function of the clock laser detuning \
for different measurement strengths.  We can see that the optimum measurement \
strength for the sensitivity (orange line) does not give the maximum atomic \
squeezing. \
\>", "Text",
 CellChangeTimes->{{3.793977903546886*^9, 3.793977965984462*^9}, 
   3.793978012299818*^9, {3.8158996328114233`*^9, 3.8158996699753437`*^9}, {
   3.820234581177662*^9, 3.8202345897347937`*^9}, {3.820234642134948*^9, 
   3.820235286045343*^9}, {3.820597942298934*^9, 3.820597995609696*^9}, {
   3.8205981683054743`*^9, 3.820598377585352*^9}, {3.8304939714621363`*^9, 
   3.8304940972932663`*^9}, {3.830494269473864*^9, 3.830494287054131*^9}, {
   3.830494354762568*^9, 3.830494644364752*^9}, {3.835774095893928*^9, 
   3.835774233841442*^9}, {3.839955899602889*^9, 3.8399560010233088`*^9}, {
   3.8399560603379717`*^9, 3.8399562664027567`*^9}, {3.839957022482634*^9, 
   3.839957066103827*^9}, {3.8399571012678127`*^9, 3.839957146223962*^9}, {
   3.8399571970960703`*^9, 3.8399572205630007`*^9}, {3.839957314568448*^9, 
   3.839957401602353*^9}, {3.8399589244241533`*^9, 3.839958926054318*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"da6309f0-99bc-4680-b101-6dd64111e23a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ran2", "=", 
    RowBox[{"Subdivide", "[", 
     RowBox[{"0.1", ",", "\[Pi]", ",", "50"}], "]"}]}], ";", 
   RowBox[{"pd2", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"ran2", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"10", 
            RowBox[{"Log", "[", 
             RowBox[{"10", ",", 
              RowBox[{"witness2", "[", 
               RowBox[{"#", ",", "xx"}], "]"}]}], "]"}]}], "&"}], "/@", 
          "ran2"}]}], "}"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"xx", ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]mopt", ",", 
          RowBox[{"2", " ", "\[Tau]mopt"}]}], "}"}]}], "}"}]}], "]"}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{"measurement", " ", "time"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8368407368712673`*^9, 3.836840737063249*^9}, {
   3.839949168822513*^9, 3.839949169781519*^9}, {3.839949201424403*^9, 
   3.839949218972906*^9}, {3.839956746775082*^9, 3.83995675267806*^9}, {
   3.8399571622711973`*^9, 3.839957168213805*^9}, 3.839957581791973*^9, {
   3.839958701378366*^9, 3.8399587056057034`*^9}, {3.839958773070552*^9, 
   3.839958780740189*^9}, 3.8399589731420107`*^9, {3.8400057948282957`*^9, 
   3.840005795455299*^9}, 3.840006122672127*^9, {3.840038222259433*^9, 
   3.840038231209116*^9}, {3.840094999675147*^9, 3.840095002273993*^9}, {
   3.8432341168483973`*^9, 
   3.843234123825604*^9}},ExpressionUUID->"50aea6e9-4e73-49fa-a4ee-\
5be7d47e418f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fig4a", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{"pd2", ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4"}], ",", "2"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", " ", "stylesf"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "22"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[Delta]/\[CapitalOmega]\>\"", ",", 
       "\"\<\!\(\*SuperscriptBox[\(TraditionalForm\`\[Xi]\), \(2\)]\) \
(dB)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "400"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836839829651844*^9, 3.836839841117735*^9}, {
  3.8368407470150833`*^9, 3.836840750872368*^9}, {3.836840897094977*^9, 
  3.83684091274481*^9}, {3.8399493900319557`*^9, 3.839949396638886*^9}, {
  3.8399575541591578`*^9, 3.8399575656404037`*^9}, {3.839958736743352*^9, 
  3.839958738462596*^9}, {3.840005846696567*^9, 3.8400058468322277`*^9}, {
  3.8400953863485107`*^9, 3.840095410016861*^9}, {3.843158809053136*^9, 
  3.843158809331771*^9}, {3.843235824817004*^9, 
  3.843235827363243*^9}},ExpressionUUID->"b9ff90f2-2203-40b2-9da6-\
5034345f69d9"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {Hue[0.09, 0.84, 1], PointSize[0.009166666666666668], Thickness[0.008], 
     LineBox[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAAmpmZmZmZuT9NEDMRNF3zP7KZjF4j
lsQ/KszGMbjD5T+XZkzweV/MP6LJmqr+faw/vhkGQWgU0j98yVXo4mDivzEA
5okT+dU/kTnXEntq8r+j5sXSvt3ZP27jRE0rQfq/Fc2lG2rC3T+UPTj8DTgA
wMTZQrKK0+A/DutQmrJtAsD9zLJW4MXiP/67OSvtvgPANsAi+zW45D/qkQHT
hC8EwHCzkp+LquY/ukUygADHA8CopgJE4ZzoP2U5tmdSjwLA4ply6DaP6j/w
HltbEpQAwBuN4oyMgew/VoiboNDD+79VgFIx4nPuP+14LekfDfW/xznh6hsz
8D9+LxyBb1Hqv2QzGb1GLPE/3YeXYb2i0b8BLVGPcSXyPwQ5ytGyf9A/nSaJ
YZwe8z+G+oP1IKbgPzkgwTPHF/Q/Tm+swWwBuz/WGfkF8hD1PzG3xsThUuA/
chMx2BwK9j/UQOVpzxXWPw8NaapHA/c/XykErB3+sL+sBqF8cvz3P7AOzfSC
/t6/SADZTp31+D9uKgT8H0frv+X5ECHI7vk/L9yxD1yS8r+C80jz8uf6P0zk
eIbslPa/H+2AxR3h+z+s/XmX0sH5v7zmuJdI2vw/WLAISaIy/L9X4PBpc9P9
P4q5u040AP6/9NkoPJ7M/j+ZJiUxvED/v5HTYA7Jxf8/OQibfDcDAMCXZkzw
eV8AQCOHkWNGLwDAZWNoWQ/cAEArB9tocigAwDRghMKkWAFA2NwLFuvf/78B
XaArOtUBQBXSbSlfCf+/0Fm8lM9RAkD+yhd9aMf9v55W2P1kzgJA76yRDfoR
/L9sU/Rm+koDQN6Oy6BM4Pm/OlAQ0I/HA0Dw5tg4Tir3vwlNLDklRARAqhAm
nArq87/XSUiiusAEQMhmvnxXHfC/pUZkC1A9BUBncoQeL5Hnv3NDgHTluQVA
7q/eEwzy279CQJzdejYGQAlVJ6bKNb6/ED24RhCzBkC+MVE+9v/IP9851K+l
LwdAyTHniOee3D+tNvAYO6wHQGb9JHNTWOA/ezMMgtAoCED64CdUwzjNP0ow
KOtlpQhAnjnJrm53yD8YLURU+yEJQP4nfpXvTN8/fkiceg==
      "]]}, 
    {Hue[0.76, 0.81, 0.83], PointSize[0.009166666666666668], Thickness[0.008],
      Dashing[Medium], LineBox[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAAmpmZmZmZuT/MnR3m7KHMP7KZjF4j
lsQ/Hv5Qf9Ig1L+XZkzweV/MP7BO0O3KZe6/vhkGQWgU0j9quBQhVnv5vzEA
5okT+dU/1hz7Emp1AcCj5sXSvt3ZP3IspwNweAXAFc2lG2rC3T8jtNY/+Z8I
wMTZQrKK0+A/wmsnBbXYCsD9zLJW4MXiP+hJx+L+GQzANsAi+zW45D8XtuDB
IGEMwHCzkp+LquY/iuPRzjevC8CopgJE4ZzoPxCxSGm+CArA4ply6DaP6j/B
dpohAHYHwBuN4oyMgew/X653XZYDBMBVgFIx4nPuP7Vl8Dl5gv+/xznh6hsz
8D/cyktslnf1v2QzGb1GLPE/llmsBPm9478BLVGPcSXyPyQ73KHCxMs/nSaJ
YZwe8z+tia1pb2TxPzkgwTPHF/Q/1qC22xBnzD/WGfkF8hD1P8hAn6c6UPI/
chMx2BwK9j+yrUvhow3ZPw8NaapHA/c/eFwlONZB1L+sBqF8cvz3P0xg5ksK
0ey/SADZTp31+D/Qti7RPRX2v+X5ECHI7vk/w3XlbOpd/L+C80jz8uf6P5Yt
CwNwuQDAH+2AxR3h+z+kikb86bwCwLzmuJdI2vw/2katrR9KBMBX4PBpc9P9
P9h201RmcAXA9NkoPJ7M/j+mCbgBTT0GwJHTYA7Jxf8/rz2SqvO7BsCXZkzw
eV8AQJvzPmV69AbAZWNoWQ/cAEBGjaTotusGwDRghMKkWAFAxqhAiEKjBsAB
XaArOtUBQMKx42rfGQbA0Fm8lM9RAkBA98qHJEwFwJ5W2P1kzgJAyZg8SVU1
BMBsU/Rm+koDQCxh7J5D0ALAOlAQ0I/HA0C6lyKcFxgBwAlNLDklRARA9PMy
qqUR/r/XSUiiusAEQJAWqF28Pvm/pUZkC1A9BUDVsPTr4LHzv3NDgHTluQVA
gT+BqTbH6r9CQJzdejYGQKu6SrNHItm/ED24RhCzBkBrzGn8Snq6P9851K+l
LwdAvaohNPeG5D+tNvAYO6wHQBJ4JvJqRfI/ezMMgtAoCEDiQS9cXc/wP0ow
KOtlpQhAlIy6s81e7T8YLURU+yEJQH5Bz88AOPM/xt2aHA==
      "]]}}, {}, {}, {}, {}},
  
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SuperscriptBox[\\(TraditionalForm\\`\[Xi]\\), \\(2\\)]\\) \
(dB)\"", TraditionalForm], None}, {
     FormBox["\"\[Delta]/\[CapitalOmega]\"", TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 22],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->400,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3.141592653589793}, {-4, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.836840888878203*^9, 3.8368409131342916`*^9}, {
   3.8399493852884083`*^9, 3.839949397140305*^9}, 3.839956588094823*^9, 
   3.839956925016577*^9, {3.8399575577914867`*^9, 3.839957573425297*^9}, 
   3.839958738684379*^9, 3.839958976516796*^9, 3.840006078510075*^9, {
   3.840006288751197*^9, 3.840006297582428*^9}, 3.840006423755369*^9, 
   3.840038200461368*^9, 3.8400930407430573`*^9, {3.840095373232169*^9, 
   3.840095412977577*^9}, 3.843159181378543*^9, 3.843233384343959*^9, {
   3.843234638296623*^9, 3.843234667208763*^9}, 3.843235828057832*^9, 
   3.843720837759097*^9},ExpressionUUID->"33965ff5-43ab-472d-8548-\
03fd151ecfaa"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<graphs/fig4a.eps\>\"", ",", "fig4a", ",", "\"\<eps\>\""}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<graphs/fig4a.png\>\"", ",", "fig4a", ",", "\"\<png\>\""}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.839958895655512*^9, 3.839958896007996*^9}, {
  3.840005829454904*^9, 3.8400058305678167`*^9}, {3.840005860833866*^9, 
  3.840005862097642*^9}, {3.840006336012486*^9, 3.8400063514833*^9}, {
  3.840036302071743*^9, 
  3.840036308643165*^9}},ExpressionUUID->"071cc3fc-24a7-4951-a80e-\
b6f482ac94c3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1062, 655},
WindowMargins->{{Automatic, 59}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 296, 7, 160, "Title",ExpressionUUID->"c7ec1438-c07d-44e5-8bb4-1b293a2d4286"],
Cell[721, 24, 273, 6, 30, "Input",ExpressionUUID->"d1dc9f90-82cc-466a-919a-290fdecdce37"],
Cell[997, 32, 816, 20, 73, "Input",ExpressionUUID->"e63c2374-173d-45f7-8ca7-38c8930b11c9"],
Cell[CellGroupData[{
Cell[1838, 56, 182, 3, 54, "Subsection",ExpressionUUID->"e691e835-11b7-4a2f-8419-2d22db5feaf1"],
Cell[2023, 61, 2766, 77, 220, "Input",ExpressionUUID->"70d6d95e-7c25-4462-ad8e-e17789041f22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4826, 143, 221, 4, 69, "Chapter",ExpressionUUID->"ddcb318c-60bc-4b4a-b3b6-30f0ccb06182"],
Cell[CellGroupData[{
Cell[5072, 151, 158, 3, 67, "Section",ExpressionUUID->"d7ded7db-4ae2-4682-8821-68863d189ba8"],
Cell[5233, 156, 3539, 67, 100, "Text",ExpressionUUID->"02db6a3f-af9f-4220-8ff5-6dc834214b0c"],
Cell[CellGroupData[{
Cell[8797, 227, 208, 4, 54, "Subsection",ExpressionUUID->"64cdd0e8-1043-4f4d-888a-0d6353ec7cb5"],
Cell[9008, 233, 3700, 79, 153, "Input",ExpressionUUID->"df78efb9-466d-48f5-b142-296049e3c825"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12757, 318, 284, 4, 67, "Section",ExpressionUUID->"34b7f770-79e2-488d-bfe8-c4e7d84ae8b2"],
Cell[13044, 324, 3239, 55, 78, "Text",ExpressionUUID->"788ea245-4971-4706-98d2-3d3911128b3e"],
Cell[16286, 381, 2752, 69, 259, "Input",ExpressionUUID->"996396e0-9c1a-4997-8a05-355ccb87cce8"],
Cell[19041, 452, 250, 6, 30, "Input",ExpressionUUID->"6f24bfbf-adae-4c7c-90ba-7119eb9fb7c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19328, 463, 205, 4, 67, "Section",ExpressionUUID->"dd3bbbc6-0064-4288-a1e1-25931e7b27ed"],
Cell[19536, 469, 519, 15, 74, "Text",ExpressionUUID->"8ee1346e-a251-42c9-a615-8326c28b3064"],
Cell[20058, 486, 1246, 29, 136, "Input",ExpressionUUID->"c5f79245-7f7b-408f-8a46-3edea235b56d"],
Cell[21307, 517, 670, 16, 97, "Text",ExpressionUUID->"eb33c73f-3f9c-4f86-8243-7e23a03e8974"],
Cell[21980, 535, 932, 24, 30, "Input",ExpressionUUID->"2612c153-93af-4fd9-a125-98d842ccfdf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22949, 564, 216, 4, 67, "Section",ExpressionUUID->"25ae7c9d-9d80-4ad6-8437-b2c7478d75da"],
Cell[23168, 570, 494, 10, 74, "Text",ExpressionUUID->"cb8184b5-5929-45a1-b468-8f6acdc54191"],
Cell[CellGroupData[{
Cell[23687, 584, 172, 3, 54, "Subsection",ExpressionUUID->"21bfd2aa-121b-472b-b0d9-3e26c04f3328"],
Cell[23862, 589, 4030, 122, 427, "Input",ExpressionUUID->"70342cac-f989-4fc3-8927-008bd2bb64c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27941, 717, 222, 4, 67, "Section",ExpressionUUID->"e5d3056a-37a8-4e18-b583-136560976a00"],
Cell[28166, 723, 8941, 196, 712, "Input",ExpressionUUID->"fe5724bd-3ea2-4357-bd0e-2f6dfd4a3bb2"],
Cell[37110, 921, 1554, 33, 94, "Input",ExpressionUUID->"095af6bd-1b05-418f-aa5e-bd62fde5f1f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38701, 959, 157, 3, 67, "Section",ExpressionUUID->"cafb20f9-cbe4-4d50-808c-21db53b2ec2a"],
Cell[38861, 964, 3246, 52, 120, "Text",ExpressionUUID->"b72f855d-3cd0-435d-8ed5-4d85dd0f3e53"],
Cell[42110, 1018, 2165, 58, 199, "Input",ExpressionUUID->"543d7cd1-26a6-4acb-b820-e980773f8669"],
Cell[44278, 1078, 974, 19, 73, "Input",ExpressionUUID->"c146c1f5-63ff-417c-be7f-fb225c9db525"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45301, 1103, 255, 4, 69, "Chapter",ExpressionUUID->"192eb2d6-f7ec-42ec-b7ff-00f20e4a36dd"],
Cell[CellGroupData[{
Cell[45581, 1111, 187, 3, 67, "Section",ExpressionUUID->"d980353b-c7f9-4962-9778-e35c4ad91ef0"],
Cell[45771, 1116, 2647, 55, 115, "Input",ExpressionUUID->"32a7e6a4-1935-4248-8386-fc36ac78225a"],
Cell[48421, 1173, 1077, 27, 73, "Input",ExpressionUUID->"fe26d65a-bd88-4cc9-a6bd-7d8d050ee988"],
Cell[49501, 1202, 1862, 44, 115, "Input",ExpressionUUID->"d0279ac2-cf1e-4e04-b023-3724eb867549"],
Cell[51366, 1248, 1124, 27, 73, "Input",ExpressionUUID->"3d3a0d4e-05e1-4429-a5d8-63dd49010e5b"],
Cell[52493, 1277, 1691, 42, 115, "Input",ExpressionUUID->"5c13facd-a19e-4643-8f61-bee44b4a81c9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54233, 1325, 157, 3, 69, "Chapter",ExpressionUUID->"63287460-8bb0-45cd-89ce-c9c0aeaa6edf"],
Cell[CellGroupData[{
Cell[54415, 1332, 301, 5, 65, "Subchapter",ExpressionUUID->"b1a9f71d-702b-4b0e-aa09-8b125a6d48fb"],
Cell[CellGroupData[{
Cell[54741, 1341, 195, 3, 67, "Section",ExpressionUUID->"16c99002-a56a-4add-9a28-55e810273d01"],
Cell[CellGroupData[{
Cell[54961, 1348, 318, 5, 54, "Subsection",ExpressionUUID->"71853f5b-9799-45c4-a0c7-7b04c7a207b6"],
Cell[55282, 1355, 2009, 39, 271, "Text",ExpressionUUID->"92975015-5c91-4cbc-af6f-92a24f9bf953"],
Cell[57294, 1396, 8821, 231, 445, "Input",ExpressionUUID->"f5bc5e1c-1829-48df-86f8-4470511debab"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66188, 1635, 300, 5, 69, "Chapter",ExpressionUUID->"6ff548b0-fb9d-450b-bd67-be9f5b9a6dd4"],
Cell[CellGroupData[{
Cell[66513, 1644, 156, 3, 65, "Subchapter",ExpressionUUID->"661ebeee-c926-48ac-9a24-113fb4970f1c"],
Cell[CellGroupData[{
Cell[66694, 1651, 225, 4, 54, "Subsection",ExpressionUUID->"a9b631ee-b493-43d7-9516-169d9f838369"],
Cell[66922, 1657, 1244, 20, 120, "Text",ExpressionUUID->"a7771166-8164-497b-9919-77650d4d2a24"],
Cell[68169, 1679, 524, 12, 52, "Input",ExpressionUUID->"50f24ba7-d4b6-4407-abae-2248be9d5216"],
Cell[68696, 1693, 2609, 65, 52, "Input",ExpressionUUID->"3656aab0-9b86-4eaa-ab2f-1e6d733a2e8e"],
Cell[71308, 1760, 3070, 66, 115, "Input",ExpressionUUID->"f80db4aa-5f76-4ca1-b9be-21036a577b71"],
Cell[CellGroupData[{
Cell[74403, 1830, 1358, 28, 142, "Input",ExpressionUUID->"770805ea-6252-42d5-864a-4d52cafbbe6b"],
Cell[75764, 1860, 4389, 91, 412, "Output",ExpressionUUID->"5c833d52-d537-404e-8aba-61be8feac41a"]
}, Open  ]],
Cell[80168, 1954, 579, 13, 52, "Input",ExpressionUUID->"a0af9b60-69ad-48b3-9051-8e741fd4add8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80784, 1972, 164, 3, 54, "Subsection",ExpressionUUID->"955396a4-82f2-459d-9151-28e0cb1e1152"],
Cell[80951, 1977, 1253, 19, 74, "Text",ExpressionUUID->"da6309f0-99bc-4680-b101-6dd64111e23a"],
Cell[82207, 1998, 1550, 38, 73, "Input",ExpressionUUID->"50aea6e9-4e73-49fa-a4ee-5be7d47e418f"],
Cell[CellGroupData[{
Cell[83782, 2040, 1449, 31, 79, "Input",ExpressionUUID->"b9ff90f2-2203-40b2-9da6-5034345f69d9"],
Cell[85234, 2073, 4365, 90, 423, "Output",ExpressionUUID->"33965ff5-43ab-472d-8548-03fd151ecfaa"]
}, Open  ]],
Cell[89614, 2166, 626, 14, 110, "Input",ExpressionUUID->"071cc3fc-24a7-4951-a80e-b6f482ac94c3"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


